The spinning self-force EFT: 1SF waveform recursion relation and Compton scattering

Building on recent approaches, we develop an effective field theory for the interaction of spinning particles modeling Kerr black holes within the gravitational self-force expansion. To incorporate dimensional regularization into this framework, we analyze the higher-dimensional metric arising from the minimal coupling solution, comparing it against the Myers-Perry black hole and its particle description. We then derive the 1SF self-force effective action up to quadratic order in the spin expansion, identifying a new type of spinning recoil term that arises from integrating out the heavy dynamics. Next, we study the 1SF metric perturbation both from the traditional self-force perspective and through the diagrammatic background field expansion, making contact with the radiative waveform. This leads us to consider a novel recursion relation for the curved space 1SF Compton amplitude, which we study up to one-loop in the wave regime and compare with the flat space one-loop Compton for Kerr up to quadratic order in spin. Finally, we investigate the 1SF spinning Compton amplitude in the eikonal regime, clarifying how strong-field effect -- such as the location of the separatrix -- emerge from the resummation of the perturbative weak-field expansion.

==> anc/flatCompton.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Supplementary file to "The spinning self-force EFT: 1SF waveform recursion relation and Compton scattering"*)


(* ::Text:: *)
(*by Dogan Akpinar, Vittorio del Duca and Riccardo Gonzo*)
(**)
(*This file contains the flat space one-loop gravitational Compton amplitude to quadratic in spin expanded around D = 4 - 2\[Epsilon]. Explicitly, we present the box coefficient expanded to the first two orders in \[Epsilon], the triangle coefficient expanded to leading order in \[Epsilon], and the bubble coefficient expanded to the first two orders in \[Epsilon]. Note that the box and crossed box have the same coefficient.*)


(* ::Section::Closed:: *)
(*Notation*)


(* ::Subsection::Closed:: *)
(*Constants*)


(* ::Text:: *)
(*-- labels 1 and 2 correspond to the two incoming gravitons.*)
(*-- mH := mass of the heavy spinning particle*)
(*-- \[Omega] := energy of the gravitons*)
(*-- q2 := 2k1.k2*)
(*-- Z:= q2 + 4\[Omega]^2*)
(*-- \[Epsilon] := 2-D/2 (dimensional regularization parameter)*)
(*-- \[Kappa]^2 = 32\[Pi]G*)
(*-- sCounter := counter for the spin order*)


(* ::Subsection::Closed:: *)
(*Vectors*)


(* ::Text:: *)
(*-- k1 := momentum of graviton 1*)
(*-- \[CurlyEpsilon]1 := polarization of graviton 1*)
(*-- k2 := momentum of graviton 2*)
(*-- \[CurlyEpsilon]2 := polarization of graviton 2*)
(*-- vH := velocity of the heavy spinning particle*)
(*-- Eps[a_,b_,c_,d_] := Levi-Civita contraction of a,b,c and d*)
(*-- a (normalized spin vector)*)
(**)
(*dot[vec1,vec2] := vec1.vec2 (Lorentz dot product between vectors vec1 and vec2) *)


(* ::Subsection::Closed:: *)
(*Results*)


(* ::Text:: *)
(*-- cBox[s,n] (box coefficient at spin^s and \[Epsilon]^n)*)
(*-- cXBox[s,n] (crossed box coefficient at spin^s and \[Epsilon]^n)*)
(*-- cTriangle[s,n] (triangle coefficient at spin^s and \[Epsilon]^n)*)
(*-- cBubble[s,n] (bubble coefficient at spin^s and \[Epsilon]^n)*)
(**)
(*These are the coefficients that multiply the master integrals defined in eq. (102). *)


(* ::Section::Closed:: *)
(*Box coefficient *)


cBox[] := cBox[0,0]+\[Epsilon]*cBox[0,1]+sCounter*cBox[1,0]+ sCounter*\[Epsilon]*cBox[1,1]+ sCounter^2*cBox[2,0]+ sCounter^2*\[Epsilon]*cBox[2,1]


cBox[0,0] = dot[k1,\[CurlyEpsilon]2]^2 ((4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (q2-8 \[Omega]^2) dot[k2,\[CurlyEpsilon]1]^2)/(3 Z^4)-(4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (3 q2^2+16 q2 \[Omega]^2+64 \[Omega]^4) dot[k2,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]1])/(3 Z^4)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2^2+4 q2 \[Omega]^2+16 \[Omega]^4)^2 dot[vH,\[CurlyEpsilon]1]^2)/Z^4)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2^2+4 q2 \[Omega]^2+16 \[Omega]^4)^2 dot[k2,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/Z^4+(mH^3 \[Pi] q2^2 \[Kappa]^4 (q2^2+4 q2 \[Omega]^2+16 \[Omega]^4)^2 dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(4 Z^4)-(8 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (q2^3+10 q2^2 \[Omega]^2+48 q2 \[Omega]^4+96 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(3 Z^4)-(2 mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (q2+4 \[Omega]^2)^2 (q2^2-24 \[Omega]^4) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(3 Z^4)+dot[k2,\[CurlyEpsilon]1] (-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (q2^2+4 q2 \[Omega]^2+16 \[Omega]^4)^2 dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/Z^4)+(16 mH^3 \[Pi] \[Kappa]^4 \[Omega]^5 (q2^3+10 q2^2 \[Omega]^2+48 q2 \[Omega]^4+96 \[Omega]^6) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(3 Z^4))+dot[k1,\[CurlyEpsilon]2] ((4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (3 q2^2+16 q2 \[Omega]^2+64 \[Omega]^4) dot[k2,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(3 Z^4)+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (q2^2+4 q2 \[Omega]^2+16 \[Omega]^4)^2 dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/Z^4-(16 mH^3 \[Pi] \[Kappa]^4 \[Omega]^5 (q2^3+10 q2^2 \[Omega]^2+48 q2 \[Omega]^4+96 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(3 Z^4)+dot[k2,\[CurlyEpsilon]1] (-((4 mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (3 q2^4+20 q2^3 \[Omega]^2+104 q2^2 \[Omega]^4+192 q2 \[Omega]^6+384 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(3 Z^4))+(8 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (q2^2+12 q2 \[Omega]^2+32 \[Omega]^4) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(3 Z^4)));


cBox[0,1] = dot[k1,\[CurlyEpsilon]2]^2 (-((4 mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (-5 q2^2+16 q2 \[Omega]^2+24 \[Omega]^4) dot[k2,\[CurlyEpsilon]1]^2)/(9 Z^4))-(8 mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (9 q2^3+76 q2^2 \[Omega]^2+292 q2 \[Omega]^4+288 \[Omega]^6) dot[k2,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]1])/(9 Z^4)-(8 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (3 q2^2+19 q2 \[Omega]^2+48 \[Omega]^4) dot[vH,\[CurlyEpsilon]1]^2)/(3 Z^4))-(8 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (3 q2^2+19 q2 \[Omega]^2+48 \[Omega]^4) dot[k2,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(3 Z^4)-(2 mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega]^2 (3 q2^2+19 q2 \[Omega]^2+48 \[Omega]^4) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(3 Z^4)+(2 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (9 q2^3+112 q2^2 \[Omega]^2+520 q2 \[Omega]^4+864 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(9 Z^4)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (31 q2+144 \[Omega]^2) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(9 Z^2)+dot[k2,\[CurlyEpsilon]1] ((8 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (3 q2^2+19 q2 \[Omega]^2+48 \[Omega]^4) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(3 Z^4)-(4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (9 q2^3+112 q2^2 \[Omega]^2+520 q2 \[Omega]^4+864 \[Omega]^6) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(9 Z^4))+dot[k1,\[CurlyEpsilon]2] ((8 mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (9 q2^3+76 q2^2 \[Omega]^2+292 q2 \[Omega]^4+288 \[Omega]^6) dot[k2,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(9 Z^4)-(8 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (3 q2^2+19 q2 \[Omega]^2+48 \[Omega]^4) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(3 Z^4)+(4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (9 q2^3+112 q2^2 \[Omega]^2+520 q2 \[Omega]^4+864 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(9 Z^4)+dot[k2,\[CurlyEpsilon]1] (-((4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (9 q2^3+40 q2^2 \[Omega]^2+64 q2 \[Omega]^4-288 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(9 Z^4))+(4 mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (13 q2^3+168 q2^2 \[Omega]^2+608 q2 \[Omega]^4+576 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(9 Z^4)));


cBox[1,0] = -((16 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^7 (q2+4 \[Omega]^2)^2 dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/Z^4)+dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] ((4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (3 q2^3+22 q2^2 \[Omega]^2+64 q2 \[Omega]^4+96 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(3 Z^4)-(2 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (q2^3+4 q2^2 \[Omega]^2+48 q2 \[Omega]^4+192 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(3 Z^4))+dot[k1,\[CurlyEpsilon]2]^2 ((4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (3 q2^2+8 q2 \[Omega]^2+80 \[Omega]^4) dot[vH,\[CurlyEpsilon]1]^2 Eps[a,k1,k2,vH])/(3 Z^4)+dot[k2,\[CurlyEpsilon]1] (-((16 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (q2-8 \[Omega]^2) dot[vH,\[CurlyEpsilon]1] Eps[a,k1,k2,vH])/(3 Z^4))+(2 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (q2^2+16 \[Omega]^4) Eps[a,k1,vH,\[CurlyEpsilon]1])/Z^4+(64 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^5 (q2+\[Omega]^2) Eps[a,k2,vH,\[CurlyEpsilon]1])/(3 Z^4))+dot[vH,\[CurlyEpsilon]1] (-((I mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (3 q2^4+24 q2^3 \[Omega]^2+224 q2^2 \[Omega]^4+512 q2 \[Omega]^6+768 \[Omega]^8) Eps[a,k1,vH,\[CurlyEpsilon]1])/(3 Z^4))-(4 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (9 q2^3+44 q2^2 \[Omega]^2+176 q2 \[Omega]^4+192 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(3 Z^4)))+dot[vH,\[CurlyEpsilon]1]^2 ((I mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega] (q2^3-4 q2^2 \[Omega]^2+16 q2 \[Omega]^4-64 \[Omega]^6) dot[vH,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/Z^4+dot[vH,\[CurlyEpsilon]2] ((4 I mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^4 (5 q2^2+8 q2 \[Omega]^2+48 \[Omega]^4) Eps[a,k1,vH,\[CurlyEpsilon]2])/(3 Z^4)-(I mH^3 \[Pi] q2^2 \[Kappa]^4 (3 q2^4+24 q2^3 \[Omega]^2+224 q2^2 \[Omega]^4+512 q2 \[Omega]^6+768 \[Omega]^8) Eps[a,k2,vH,\[CurlyEpsilon]2])/(12 Z^4)))+dot[k2,\[CurlyEpsilon]1]^2 ((4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (3 q2^2+8 q2 \[Omega]^2+80 \[Omega]^4) dot[vH,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/(3 Z^4)+dot[vH,\[CurlyEpsilon]2] (-((4 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (9 q2^3+44 q2^2 \[Omega]^2+176 q2 \[Omega]^4+192 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(3 Z^4))-(I mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (3 q2^4+24 q2^3 \[Omega]^2+224 q2^2 \[Omega]^4+512 q2 \[Omega]^6+768 \[Omega]^8) Eps[a,k2,vH,\[CurlyEpsilon]2])/(3 Z^4)))-(4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^5 (q2^2+16 q2 \[Omega]^2+48 \[Omega]^4) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(3 Z^3)+dot[vH,\[CurlyEpsilon]1] (dot[vH,\[CurlyEpsilon]2]^2 (-((I mH^3 \[Pi] q2^2 \[Kappa]^4 (3 q2^4+24 q2^3 \[Omega]^2+224 q2^2 \[Omega]^4+512 q2 \[Omega]^6+768 \[Omega]^8) Eps[a,k1,vH,\[CurlyEpsilon]1])/(12 Z^4))+(4 I mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^4 (5 q2^2+8 q2 \[Omega]^2+48 \[Omega]^4) Eps[a,k2,vH,\[CurlyEpsilon]1])/(3 Z^4))+dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] (-((2 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (q2^3+4 q2^2 \[Omega]^2+48 q2 \[Omega]^4+192 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(3 Z^4))+(4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (3 q2^3+22 q2^2 \[Omega]^2+64 q2 \[Omega]^4+96 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(3 Z^4))+dot[vH,\[CurlyEpsilon]2] ((4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (3 q2^3+8 q2^2 \[Omega]^2+32 q2 \[Omega]^4+192 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(3 Z^4)+(I mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (9 q2^2+28 q2 \[Omega]^2+96 \[Omega]^4) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(3 Z^3)))+dot[k2,\[CurlyEpsilon]1] (dot[vH,\[CurlyEpsilon]2]^2 ((I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (3 q2^4+24 q2^3 \[Omega]^2+224 q2^2 \[Omega]^4+512 q2 \[Omega]^6+768 \[Omega]^8) Eps[a,k1,vH,\[CurlyEpsilon]1])/(6 Z^4)-(8 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^5 (5 q2^2+8 q2 \[Omega]^2+48 \[Omega]^4) Eps[a,k2,vH,\[CurlyEpsilon]1])/(3 Z^4))+dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] (-((4 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^5 (q2^3+36 q2^2 \[Omega]^2+176 q2 \[Omega]^4+192 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(3 Z^4))-(8 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^5 (3 q2^3+22 q2^2 \[Omega]^2+64 q2 \[Omega]^4+96 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(3 Z^4))+dot[vH,\[CurlyEpsilon]1] (-((4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (3 q2^3-2 q2^2 \[Omega]^2+64 q2 \[Omega]^4-96 \[Omega]^6) dot[vH,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/(3 Z^4))+dot[vH,\[CurlyEpsilon]2] ((2 I mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (3 q2^2+8 q2 \[Omega]^2+48 \[Omega]^4) Eps[a,k1,vH,\[CurlyEpsilon]2])/Z^4+(I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (3 q2^4+24 q2^3 \[Omega]^2+224 q2^2 \[Omega]^4+512 q2 \[Omega]^6+768 \[Omega]^8) Eps[a,k2,vH,\[CurlyEpsilon]2])/(3 Z^4)))+dot[vH,\[CurlyEpsilon]2] (-((4 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (5 q2^3+12 q2^2 \[Omega]^2+16 q2 \[Omega]^4+192 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(3 Z^4))-(2 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (9 q2^2+28 q2 \[Omega]^2+96 \[Omega]^4) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(3 Z^3)))+dot[k1,\[CurlyEpsilon]2] (dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] ((8 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^5 (3 q2^3+22 q2^2 \[Omega]^2+64 q2 \[Omega]^4+96 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(3 Z^4)+(4 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^5 (q2^3+36 q2^2 \[Omega]^2+176 q2 \[Omega]^4+192 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(3 Z^4))+dot[k2,\[CurlyEpsilon]1]^2 ((16 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (q2-8 \[Omega]^2) dot[vH,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(3 Z^4)-(64 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^5 (q2+\[Omega]^2) Eps[a,k1,vH,\[CurlyEpsilon]2])/(3 Z^4)-(2 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (q2^2+16 \[Omega]^4) Eps[a,k2,vH,\[CurlyEpsilon]2])/Z^4)+dot[vH,\[CurlyEpsilon]1]^2 ((4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (3 q2^3-2 q2^2 \[Omega]^2+64 q2 \[Omega]^4-96 \[Omega]^6) dot[vH,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(3 Z^4)+(8 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^5 (5 q2^2+8 q2 \[Omega]^2+48 \[Omega]^4) Eps[a,k1,vH,\[CurlyEpsilon]2])/(3 Z^4)-(I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (3 q2^4+24 q2^3 \[Omega]^2+224 q2^2 \[Omega]^4+512 q2 \[Omega]^6+768 \[Omega]^8) Eps[a,k2,vH,\[CurlyEpsilon]2])/(6 Z^4))+dot[k2,\[CurlyEpsilon]1] (-((16 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^5 (q2+4 \[Omega]^2) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/Z^4)+dot[vH,\[CurlyEpsilon]2] ((2 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (3 q2^4+12 q2^3 \[Omega]^2+136 q2^2 \[Omega]^4+256 q2 \[Omega]^6+384 \[Omega]^8) Eps[a,k1,vH,\[CurlyEpsilon]1])/(3 Z^4)+(8 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (5 q2^3+14 q2^2 \[Omega]^2+96 q2 \[Omega]^4+96 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(3 Z^4))+dot[vH,\[CurlyEpsilon]1] (-((4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (9 q2^2-16 q2 \[Omega]^2+176 \[Omega]^4) dot[vH,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(3 Z^4))+(8 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (5 q2^3+14 q2^2 \[Omega]^2+96 q2 \[Omega]^4+96 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(3 Z^4)+(2 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (3 q2^4+12 q2^3 \[Omega]^2+136 q2^2 \[Omega]^4+256 q2 \[Omega]^6+384 \[Omega]^8) Eps[a,k2,vH,\[CurlyEpsilon]2])/(3 Z^4))-(4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^5 (7 q2-4 \[Omega]^2) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(3 Z^3))+dot[vH,\[CurlyEpsilon]1] ((4 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (5 q2^3+12 q2^2 \[Omega]^2+16 q2 \[Omega]^4+192 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(3 Z^4)+dot[vH,\[CurlyEpsilon]2] (-((I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (3 q2^4+24 q2^3 \[Omega]^2+224 q2^2 \[Omega]^4+512 q2 \[Omega]^6+768 \[Omega]^8) Eps[a,k1,vH,\[CurlyEpsilon]1])/(3 Z^4))-(2 I mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (3 q2^2+8 q2 \[Omega]^2+48 \[Omega]^4) Eps[a,k2,vH,\[CurlyEpsilon]1])/Z^4)+(2 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (9 q2^2+28 q2 \[Omega]^2+96 \[Omega]^4) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(3 Z^3)));


cBox[1,1] = (8 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^5 (q2+4 \[Omega]^2)^2 dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/Z^4+dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] ((I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (-9 q2^4-36 q2^3 \[Omega]^2+8 q2^2 \[Omega]^4+320 q2 \[Omega]^6+1152 \[Omega]^8) Eps[a,k1,vH,\[CurlyEpsilon]1])/(9 Z^4)-(8 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (5 q2^3+41 q2^2 \[Omega]^2+192 q2 \[Omega]^4+432 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(9 Z^4))+dot[k1,\[CurlyEpsilon]2]^2 ((8 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (9 q2^3+38 q2^2 \[Omega]^2+344 q2 \[Omega]^4+288 \[Omega]^6) dot[vH,\[CurlyEpsilon]1]^2 Eps[a,k1,k2,vH])/(9 Z^4)+dot[k2,\[CurlyEpsilon]1] ((128 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (-q2^2+5 q2 \[Omega]^2+3 \[Omega]^4) dot[vH,\[CurlyEpsilon]1] Eps[a,k1,k2,vH])/(9 Z^4)+(4 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (3 q2^3+6 q2^2 \[Omega]^2+80 q2 \[Omega]^4+64 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(3 Z^4)+(32 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^5 (13 q2^2+25 q2 \[Omega]^2+24 \[Omega]^4) Eps[a,k2,vH,\[CurlyEpsilon]1])/(9 Z^4))+dot[vH,\[CurlyEpsilon]1] (-((4 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (-9 q2^3+124 q2^2 \[Omega]^2+256 q2 \[Omega]^4+576 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(9 Z^4))-(16 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (9 q2^3+28 q2^2 \[Omega]^2+136 q2 \[Omega]^4+144 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(9 Z^4)))+dot[vH,\[CurlyEpsilon]1]^2 (-((4 I mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (15 q2^2-4 q2 \[Omega]^2+96 \[Omega]^4) dot[vH,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/(3 Z^4))+dot[vH,\[CurlyEpsilon]2] ((2 I mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (9 q2^3+128 q2^2 \[Omega]^2+320 q2 \[Omega]^4+864 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(9 Z^4)-(I mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (-9 q2^3+124 q2^2 \[Omega]^2+256 q2 \[Omega]^4+576 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(9 Z^4)))+dot[k2,\[CurlyEpsilon]1]^2 ((8 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (9 q2^3+38 q2^2 \[Omega]^2+344 q2 \[Omega]^4+288 \[Omega]^6) dot[vH,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/(9 Z^4)+dot[vH,\[CurlyEpsilon]2] (-((16 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (9 q2^3+28 q2^2 \[Omega]^2+136 q2 \[Omega]^4+144 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(9 Z^4))-(4 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (-9 q2^3+124 q2^2 \[Omega]^2+256 q2 \[Omega]^4+576 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(9 Z^4)))-(8 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^5 (q2^2+40 q2 \[Omega]^2+144 \[Omega]^4) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(9 Z^3)+dot[vH,\[CurlyEpsilon]1] (dot[vH,\[CurlyEpsilon]2]^2 (-((I mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (-9 q2^3+124 q2^2 \[Omega]^2+256 q2 \[Omega]^4+576 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(9 Z^4))+(2 I mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (9 q2^3+128 q2^2 \[Omega]^2+320 q2 \[Omega]^4+864 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(9 Z^4))+dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] (-((8 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (5 q2^3+41 q2^2 \[Omega]^2+192 q2 \[Omega]^4+432 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(9 Z^4))+(I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (-9 q2^4-36 q2^3 \[Omega]^2+8 q2^2 \[Omega]^4+320 q2 \[Omega]^6+1152 \[Omega]^8) Eps[a,k2,vH,\[CurlyEpsilon]2])/(9 Z^4))+dot[vH,\[CurlyEpsilon]2] ((8 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (9 q2^3+11 q2^2 \[Omega]^2-28 q2 \[Omega]^4+288 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(9 Z^4)+(2 I mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (27 q2^2+76 q2 \[Omega]^2+288 \[Omega]^4) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(9 Z^3)))+dot[k2,\[CurlyEpsilon]1] (dot[vH,\[CurlyEpsilon]2]^2 ((2 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (-9 q2^3+124 q2^2 \[Omega]^2+256 q2 \[Omega]^4+576 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(9 Z^4)-(4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (9 q2^3+128 q2^2 \[Omega]^2+320 q2 \[Omega]^4+864 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(9 Z^4))+dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] (-((16 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^5 (-4 q2^3+3 q2^2 \[Omega]^2+112 q2 \[Omega]^4+144 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(9 Z^4))-(2 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (-9 q2^4-36 q2^3 \[Omega]^2+8 q2^2 \[Omega]^4+320 q2 \[Omega]^6+1152 \[Omega]^8) Eps[a,k2,vH,\[CurlyEpsilon]2])/(9 Z^4))+dot[vH,\[CurlyEpsilon]1] ((4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (-9 q2^3+52 q2^2 \[Omega]^2-368 q2 \[Omega]^4+288 \[Omega]^6) dot[vH,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/(9 Z^4)+dot[vH,\[CurlyEpsilon]2] (-((4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (-3 q2^3+24 q2^2 \[Omega]^2+16 q2 \[Omega]^4+192 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(3 Z^4))+(4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (-9 q2^3+124 q2^2 \[Omega]^2+256 q2 \[Omega]^4+576 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(9 Z^4)))+dot[vH,\[CurlyEpsilon]2] ((32 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (-2 q2^3+15 q2^2 \[Omega]^2+110 q2 \[Omega]^4+72 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(9 Z^4)-(4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (27 q2^2+76 q2 \[Omega]^2+288 \[Omega]^4) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(9 Z^3)))+dot[k1,\[CurlyEpsilon]2] (dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] ((2 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (-9 q2^4-36 q2^3 \[Omega]^2+8 q2^2 \[Omega]^4+320 q2 \[Omega]^6+1152 \[Omega]^8) Eps[a,k1,vH,\[CurlyEpsilon]1])/(9 Z^4)+(16 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^5 (-4 q2^3+3 q2^2 \[Omega]^2+112 q2 \[Omega]^4+144 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(9 Z^4))+dot[k2,\[CurlyEpsilon]1]^2 (-((128 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (-q2^2+5 q2 \[Omega]^2+3 \[Omega]^4) dot[vH,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(9 Z^4))-(32 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^5 (13 q2^2+25 q2 \[Omega]^2+24 \[Omega]^4) Eps[a,k1,vH,\[CurlyEpsilon]2])/(9 Z^4)-(4 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (3 q2^3+6 q2^2 \[Omega]^2+80 q2 \[Omega]^4+64 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(3 Z^4))+dot[vH,\[CurlyEpsilon]1]^2 ((4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (9 q2^3-52 q2^2 \[Omega]^2+368 q2 \[Omega]^4-288 \[Omega]^6) dot[vH,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(9 Z^4)+(4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (9 q2^3+128 q2^2 \[Omega]^2+320 q2 \[Omega]^4+864 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(9 Z^4)-(2 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (-9 q2^3+124 q2^2 \[Omega]^2+256 q2 \[Omega]^4+576 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(9 Z^4))+dot[k2,\[CurlyEpsilon]1] (-((32 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^5 (q2^2+5 q2 \[Omega]^2+4 \[Omega]^4) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/Z^4)+dot[vH,\[CurlyEpsilon]2] ((2 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (9 q2^4+488 q2^2 \[Omega]^4+704 q2 \[Omega]^6+1152 \[Omega]^8) Eps[a,k1,vH,\[CurlyEpsilon]1])/(9 Z^4)+(8 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (19 q2^3+10 q2^2 \[Omega]^2+336 q2 \[Omega]^4+288 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(9 Z^4))+dot[vH,\[CurlyEpsilon]1] (-((8 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (27 q2^3-10 q2^2 \[Omega]^2+728 q2 \[Omega]^4+576 \[Omega]^6) dot[vH,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(9 Z^4))+(8 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (19 q2^3+10 q2^2 \[Omega]^2+336 q2 \[Omega]^4+288 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(9 Z^4)+(2 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (9 q2^4+488 q2^2 \[Omega]^4+704 q2 \[Omega]^6+1152 \[Omega]^8) Eps[a,k2,vH,\[CurlyEpsilon]2])/(9 Z^4))-(8 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^5 (25 q2-4 \[Omega]^2) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(9 Z^3))+dot[vH,\[CurlyEpsilon]1] (-((32 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (-2 q2^3+15 q2^2 \[Omega]^2+110 q2 \[Omega]^4+72 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(9 Z^4))+dot[vH,\[CurlyEpsilon]2] (-((4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (-9 q2^3+124 q2^2 \[Omega]^2+256 q2 \[Omega]^4+576 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(9 Z^4))+(4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (-3 q2^3+24 q2^2 \[Omega]^2+16 q2 \[Omega]^4+192 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(3 Z^4))+(4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (27 q2^2+76 q2 \[Omega]^2+288 \[Omega]^4) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(9 Z^3)));


cBox[2,0] = dot[a,\[CurlyEpsilon]2]^2 (-((2 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^6 (5 q2^2-64 q2 \[Omega]^2-240 \[Omega]^4) dot[k2,\[CurlyEpsilon]1]^2)/(15 Z^4))+(2 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^5 (5 q2^2-64 q2 \[Omega]^2-240 \[Omega]^4) dot[k2,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]1])/(15 Z^4)-(mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega]^4 (5 q2^2-64 q2 \[Omega]^2-240 \[Omega]^4) dot[vH,\[CurlyEpsilon]1]^2)/(30 Z^4))+dot[k1,\[CurlyEpsilon]2]^2 (((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (15 q2^5+180 q2^4 \[Omega]^2+872 q2^3 \[Omega]^4+2016 q2^2 \[Omega]^6+384 q2 \[Omega]^8-5632 \[Omega]^10) dot[a,a])/(15 Z^6)+(2 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (5 q2^3-40 q2^2 \[Omega]^2-48 q2 \[Omega]^4-512 \[Omega]^6) dot[a,k1]^2)/(5 Z^6)+(4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (5 q2^3+144 q2^2 \[Omega]^2-816 q2 \[Omega]^4-1408 \[Omega]^6) dot[a,k1] dot[a,k2])/(15 Z^6)+(2 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (5 q2^3-40 q2^2 \[Omega]^2-48 q2 \[Omega]^4-512 \[Omega]^6) dot[a,k2]^2)/(5 Z^6)) dot[k2,\[CurlyEpsilon]1]^2-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (5 q2^6+70 q2^5 \[Omega]^2+480 q2^4 \[Omega]^4+2048 q2^3 \[Omega]^6+5632 q2^2 \[Omega]^8+12800 q2 \[Omega]^10+20480 \[Omega]^12) dot[a,a] dot[vH,\[CurlyEpsilon]1]^2)/(10 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2^6+8 q2^5 \[Omega]^2+128 q2^4 \[Omega]^4+640 q2^3 \[Omega]^6+2048 q2^2 \[Omega]^8+2048 q2 \[Omega]^10+4096 \[Omega]^12) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]1]^2)/(2 Z^6)+(2 mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (45 q2^5+240 q2^4 \[Omega]^2+1024 q2^3 \[Omega]^4+2176 q2^2 \[Omega]^6+8960 q2 \[Omega]^8+10240 \[Omega]^10) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]1]^2)/(5 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (45 q2^6+160 q2^5 \[Omega]^2+1056 q2^4 \[Omega]^4+5376 q2^3 \[Omega]^6+22528 q2^2 \[Omega]^8+30720 q2 \[Omega]^10+61440 \[Omega]^12) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]1]^2)/(30 Z^6)+dot[k2,\[CurlyEpsilon]1] (-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (15 q2^6+180 q2^5 \[Omega]^2+1000 q2^4 \[Omega]^4+3552 q2^3 \[Omega]^6+9600 q2^2 \[Omega]^8+30208 q2 \[Omega]^10+61440 \[Omega]^12) dot[a,a] dot[vH,\[CurlyEpsilon]1])/(30 Z^6))-(4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (5 q2^4+30 q2^3 \[Omega]^2+240 q2^2 \[Omega]^4+608 q2 \[Omega]^6+1792 \[Omega]^8) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]1])/(5 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (15 q2^4+1400 q2^3 \[Omega]^2+7968 q2^2 \[Omega]^4+34176 q2 \[Omega]^6+33536 \[Omega]^8) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]1])/(15 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (25 q2^4+80 q2^3 \[Omega]^2+672 q2^2 \[Omega]^4+2304 q2 \[Omega]^6+7424 \[Omega]^8) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]1])/(5 Z^6)))+dot[a,\[CurlyEpsilon]1]^2 (-((2 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^6 (5 q2^2-64 q2 \[Omega]^2-240 \[Omega]^4) dot[k1,\[CurlyEpsilon]2]^2)/(15 Z^4))-(2 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^5 (5 q2^2-64 q2 \[Omega]^2-240 \[Omega]^4) dot[k1,\[CurlyEpsilon]2] dot[vH,\[CurlyEpsilon]2])/(15 Z^4)-(mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega]^4 (5 q2^2-64 q2 \[Omega]^2-240 \[Omega]^4) dot[vH,\[CurlyEpsilon]2]^2)/(30 Z^4))+dot[k2,\[CurlyEpsilon]1]^2 (-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (5 q2^6+70 q2^5 \[Omega]^2+480 q2^4 \[Omega]^4+2048 q2^3 \[Omega]^6+5632 q2^2 \[Omega]^8+12800 q2 \[Omega]^10+20480 \[Omega]^12) dot[a,a] dot[vH,\[CurlyEpsilon]2]^2)/(10 Z^6))+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (45 q2^6+160 q2^5 \[Omega]^2+1056 q2^4 \[Omega]^4+5376 q2^3 \[Omega]^6+22528 q2^2 \[Omega]^8+30720 q2 \[Omega]^10+61440 \[Omega]^12) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(30 Z^6)+(2 mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (45 q2^5+240 q2^4 \[Omega]^2+1024 q2^3 \[Omega]^4+2176 q2^2 \[Omega]^6+8960 q2 \[Omega]^8+10240 \[Omega]^10) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]2]^2)/(5 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2^6+8 q2^5 \[Omega]^2+128 q2^4 \[Omega]^4+640 q2^3 \[Omega]^6+2048 q2^2 \[Omega]^8+2048 q2 \[Omega]^10+4096 \[Omega]^12) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]2]^2)/(2 Z^6))+dot[a,k1] dot[a,k2] ((mH^3 \[Pi] q2^2 \[Kappa]^4 (5 q2^6+100 q2^5 \[Omega]^2+320 q2^4 \[Omega]^4+896 q2^3 \[Omega]^6+1024 q2^2 \[Omega]^8+15360 q2 \[Omega]^10+20480 \[Omega]^12) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(20 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 (15 q2^7+180 q2^6 \[Omega]^2+1040 q2^5 \[Omega]^4+3264 q2^4 \[Omega]^6+4608 q2^3 \[Omega]^8+48128 q2^2 \[Omega]^10+245760 q2 \[Omega]^12+245760 \[Omega]^14) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(60 Z^6)+(8 mH^3 \[Pi] \[Kappa]^4 \[Omega]^6 (q2+4 \[Omega]^2)^2 (-19 q2^3-58 q2^2 \[Omega]^2+240 q2 \[Omega]^4+480 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(15 Z^6))+dot[a,a] (-((mH^3 \[Pi] q2^3 \[Kappa]^4 (5 q2^6+70 q2^5 \[Omega]^2+480 q2^4 \[Omega]^4+2048 q2^3 \[Omega]^6+5632 q2^2 \[Omega]^8+12800 q2 \[Omega]^10+20480 \[Omega]^12) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(40 Z^6))+(mH^3 \[Pi] q2^2 \[Kappa]^4 (q2+4 \[Omega]^2)^2 (15 q2^5+120 q2^4 \[Omega]^2+640 q2^3 \[Omega]^4+2272 q2^2 \[Omega]^6+5760 q2 \[Omega]^8+15360 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(120 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (q2+4 \[Omega]^2)^3 (15 q2^3+94 q2^2 \[Omega]^2+360 q2 \[Omega]^4+960 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(30 Z^6))+dot[a,k1]^2 ((mH^3 \[Pi] q2^2 \[Kappa]^4 (q2^6+8 q2^5 \[Omega]^2+128 q2^4 \[Omega]^4+640 q2^3 \[Omega]^6+2048 q2^2 \[Omega]^8+2048 q2 \[Omega]^10+4096 \[Omega]^12) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(8 Z^6)+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (5 q2^5-416 q2^3 \[Omega]^4-1664 q2^2 \[Omega]^6-3840 q2 \[Omega]^8-10240 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(5 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (q2+4 \[Omega]^2)^2 (-15 q2^4-80 q2^3 \[Omega]^2-224 q2^2 \[Omega]^4+3840 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(30 Z^6))+dot[a,k2]^2 ((mH^3 \[Pi] q2^2 \[Kappa]^4 (q2^6+8 q2^5 \[Omega]^2+128 q2^4 \[Omega]^4+640 q2^3 \[Omega]^6+2048 q2^2 \[Omega]^8+2048 q2 \[Omega]^10+4096 \[Omega]^12) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(8 Z^6)+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (5 q2^5-416 q2^3 \[Omega]^4-1664 q2^2 \[Omega]^6-3840 q2 \[Omega]^8-10240 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(5 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (q2+4 \[Omega]^2)^2 (-15 q2^4-80 q2^3 \[Omega]^2-224 q2^2 \[Omega]^4+3840 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(30 Z^6))+dot[k2,\[CurlyEpsilon]1] (dot[a,k2]^2 (-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (q2^6+8 q2^5 \[Omega]^2+128 q2^4 \[Omega]^4+640 q2^3 \[Omega]^6+2048 q2^2 \[Omega]^8+2048 q2 \[Omega]^10+4096 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(2 Z^6))+(2 mH^3 \[Pi] \[Kappa]^4 \[Omega]^5 (-5 q2^5+416 q2^3 \[Omega]^4+1664 q2^2 \[Omega]^6+3840 q2 \[Omega]^8+10240 \[Omega]^10) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(5 Z^6))+dot[a,a] ((mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega] (5 q2^6+70 q2^5 \[Omega]^2+480 q2^4 \[Omega]^4+2048 q2^3 \[Omega]^6+5632 q2^2 \[Omega]^8+12800 q2 \[Omega]^10+20480 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(10 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (q2+4 \[Omega]^2)^2 (15 q2^5+120 q2^4 \[Omega]^2+640 q2^3 \[Omega]^4+2272 q2^2 \[Omega]^6+5760 q2 \[Omega]^8+15360 \[Omega]^10) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(60 Z^6))+dot[a,k1]^2 (-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (5 q2^6+25 q2^5 \[Omega]^2+240 q2^4 \[Omega]^4+1024 q2^3 \[Omega]^6+3456 q2^2 \[Omega]^8+3840 q2 \[Omega]^10+10240 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(5 Z^6))+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (15 q2^6+80 q2^5 \[Omega]^2+96 q2^4 \[Omega]^4+3840 q2^3 \[Omega]^6+22784 q2^2 \[Omega]^8+61440 q2 \[Omega]^10+122880 \[Omega]^12) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(30 Z^6))+dot[a,k1] dot[a,k2] (-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (5 q2^6+190 q2^5 \[Omega]^2+800 q2^4 \[Omega]^4+2944 q2^3 \[Omega]^6+5376 q2^2 \[Omega]^8+33280 q2 \[Omega]^10+40960 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(10 Z^6))+(mH^3 \[Pi] \[Kappa]^4 (5 q2^7 \[Omega]+55 q2^6 \[Omega]^3+300 q2^5 \[Omega]^5+1056 q2^4 \[Omega]^7+1920 q2^3 \[Omega]^9+15104 q2^2 \[Omega]^11+76800 q2 \[Omega]^13+81920 \[Omega]^15) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(10 Z^6)))+dot[a,\[CurlyEpsilon]2] (dot[k2,\[CurlyEpsilon]1]^2 (-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (15 q2^5+120 q2^4 \[Omega]^2+740 q2^3 \[Omega]^4+2416 q2^2 \[Omega]^6+5696 q2 \[Omega]^8+3840 \[Omega]^10) dot[a,k1] dot[vH,\[CurlyEpsilon]2])/(30 Z^5))+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (-5 q2^4+10 q2^3 \[Omega]^2+120 q2^2 \[Omega]^4+672 q2 \[Omega]^6+640 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]2])/(5 Z^5))+dot[a,k1] ((mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega] (5 q2^4-10 q2^3 \[Omega]^2-120 q2^2 \[Omega]^4-672 q2 \[Omega]^6-640 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(20 Z^5)-(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (15 q2^4+80 q2^3 \[Omega]^2-224 q2^2 \[Omega]^4-256 q2 \[Omega]^6+3840 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(60 Z^5))+dot[a,k2] (-((mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega] (5 q2^4-10 q2^3 \[Omega]^2-120 q2^2 \[Omega]^4-672 q2 \[Omega]^6-640 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(20 Z^5))+(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (15 q2^4+80 q2^3 \[Omega]^2-224 q2^2 \[Omega]^4-256 q2 \[Omega]^6+3840 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(60 Z^5))+dot[k2,\[CurlyEpsilon]1] (dot[a,k2] ((mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (5 q2^4-10 q2^3 \[Omega]^2-120 q2^2 \[Omega]^4-672 q2 \[Omega]^6-640 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(5 Z^5)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (15 q2^4+80 q2^3 \[Omega]^2-224 q2^2 \[Omega]^4-256 q2 \[Omega]^6+3840 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(30 Z^5))+dot[a,k1] ((mH^3 \[Pi] q2^2 \[Kappa]^4 (15 q2^5+90 q2^4 \[Omega]^2+800 q2^3 \[Omega]^4+3136 q2^2 \[Omega]^6+9728 q2 \[Omega]^8+7680 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(60 Z^5)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (5 q2^4+248 q2^3 \[Omega]^2+2368 q2^2 \[Omega]^4+6784 q2 \[Omega]^6+3840 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(30 Z^5))))+dot[a,\[CurlyEpsilon]1] (dot[k1,\[CurlyEpsilon]2]^2 ((-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (5 q2^3-60 q2^2 \[Omega]^2-48 q2 \[Omega]^4+64 \[Omega]^6) dot[a,k1])/(5 Z^5))-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (15 q2^4 \[Omega]+115 q2^3 \[Omega]^3+492 q2^2 \[Omega]^5+48 q2 \[Omega]^7-1088 \[Omega]^9) dot[a,k2])/(15 Z^5)) dot[k2,\[CurlyEpsilon]1]-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (-5 q2^4+10 q2^3 \[Omega]^2+120 q2^2 \[Omega]^4+672 q2 \[Omega]^6+640 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]1])/(5 Z^5)+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (15 q2^5+120 q2^4 \[Omega]^2+740 q2^3 \[Omega]^4+2416 q2^2 \[Omega]^6+5696 q2 \[Omega]^8+3840 \[Omega]^10) dot[a,k2] dot[vH,\[CurlyEpsilon]1])/(30 Z^5))+dot[k2,\[CurlyEpsilon]1] (-((mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (15 q2^4-50 q2^3 \[Omega]^2-184 q2^2 \[Omega]^4-32 q2 \[Omega]^6+1920 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]2]^2)/(30 Z^5))-(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (-5 q2^4+10 q2^3 \[Omega]^2+120 q2^2 \[Omega]^4+672 q2 \[Omega]^6+640 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]2]^2)/(10 Z^5))+dot[a,\[CurlyEpsilon]2] ((mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega] (15 q2^3+90 q2^2 \[Omega]^2+320 q2 \[Omega]^4+416 \[Omega]^6) dot[k2,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(60 Z^4)-(mH^3 \[Pi] q2^4 \[Kappa]^4 (15 q2^3+90 q2^2 \[Omega]^2+320 q2 \[Omega]^4+416 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(120 Z^4)+(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^4 (5 q2^3+62 q2^2 \[Omega]^2+288 q2 \[Omega]^4+480 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(15 Z^4))+dot[a,k1] ((mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega] (5 q2^4-10 q2^3 \[Omega]^2-120 q2^2 \[Omega]^4-672 q2 \[Omega]^6-640 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(20 Z^5)-(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (15 q2^4+80 q2^3 \[Omega]^2-224 q2^2 \[Omega]^4-256 q2 \[Omega]^6+3840 \[Omega]^8) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(60 Z^5))+dot[a,k2] ((mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega] (-5 q2^4+10 q2^3 \[Omega]^2+120 q2^2 \[Omega]^4+672 q2 \[Omega]^6+640 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(20 Z^5)+(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (15 q2^4+80 q2^3 \[Omega]^2-224 q2^2 \[Omega]^4-256 q2 \[Omega]^6+3840 \[Omega]^8) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(60 Z^5))+dot[k1,\[CurlyEpsilon]2] (dot[a,\[CurlyEpsilon]2] ((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (15 q2^4 \[Omega]+70 q2^3 \[Omega]^3+72 q2^2 \[Omega]^5-736 q2 \[Omega]^7-1920 \[Omega]^9) dot[k2,\[CurlyEpsilon]1])/(30 Z^4)-(mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega] (15 q2^3+90 q2^2 \[Omega]^2+320 q2 \[Omega]^4+416 \[Omega]^6) dot[vH,\[CurlyEpsilon]1])/(60 Z^4))+dot[k2,\[CurlyEpsilon]1] (-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (45 q2^4-280 q2^3 \[Omega]^2-512 q2^2 \[Omega]^4+128 q2 \[Omega]^6+3840 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]2])/(30 Z^5))-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (15 q2^5+105 q2^4 \[Omega]^2+880 q2^3 \[Omega]^4+2912 q2^2 \[Omega]^6+9472 q2 \[Omega]^8+11520 \[Omega]^10) dot[a,k2] dot[vH,\[CurlyEpsilon]2])/(30 Z^5))+dot[a,k1] ((mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (5 q2^4-10 q2^3 \[Omega]^2-120 q2^2 \[Omega]^4-672 q2 \[Omega]^6-640 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(5 Z^5)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (15 q2^4+80 q2^3 \[Omega]^2-224 q2^2 \[Omega]^4-256 q2 \[Omega]^6+3840 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(30 Z^5))+dot[a,k2] ((mH^3 \[Pi] q2^2 \[Kappa]^4 (15 q2^5+90 q2^4 \[Omega]^2+800 q2^3 \[Omega]^4+3136 q2^2 \[Omega]^6+9728 q2 \[Omega]^8+7680 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(60 Z^5)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (5 q2^4+248 q2^3 \[Omega]^2+2368 q2^2 \[Omega]^4+6784 q2 \[Omega]^6+3840 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(30 Z^5))))+dot[k1,\[CurlyEpsilon]2] (dot[a,\[CurlyEpsilon]2] ((-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (15 q2^4 \[Omega]+115 q2^3 \[Omega]^3+492 q2^2 \[Omega]^5+48 q2 \[Omega]^7-1088 \[Omega]^9) dot[a,k1])/(15 Z^5))-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (5 q2^3-60 q2^2 \[Omega]^2-48 q2 \[Omega]^4+64 \[Omega]^6) dot[a,k2])/(5 Z^5)) dot[k2,\[CurlyEpsilon]1]^2+(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (5 q2^4-10 q2^3 \[Omega]^2-120 q2^2 \[Omega]^4-672 q2 \[Omega]^6-640 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]1]^2)/(10 Z^5)+(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (-15 q2^4+50 q2^3 \[Omega]^2+184 q2^2 \[Omega]^4+32 q2 \[Omega]^6-1920 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]1]^2)/(30 Z^5)+dot[k2,\[CurlyEpsilon]1] ((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (15 q2^5+105 q2^4 \[Omega]^2+880 q2^3 \[Omega]^4+2912 q2^2 \[Omega]^6+9472 q2 \[Omega]^8+11520 \[Omega]^10) dot[a,k1] dot[vH,\[CurlyEpsilon]1])/(30 Z^5)+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (45 q2^4-280 q2^3 \[Omega]^2-512 q2^2 \[Omega]^4+128 q2 \[Omega]^6+3840 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]1])/(30 Z^5)))+dot[k2,\[CurlyEpsilon]1]^2 ((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (15 q2^6+180 q2^5 \[Omega]^2+1000 q2^4 \[Omega]^4+3552 q2^3 \[Omega]^6+9600 q2^2 \[Omega]^8+30208 q2 \[Omega]^10+61440 \[Omega]^12) dot[a,a] dot[vH,\[CurlyEpsilon]2])/(30 Z^6)+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (25 q2^4+80 q2^3 \[Omega]^2+672 q2^2 \[Omega]^4+2304 q2 \[Omega]^6+7424 \[Omega]^8) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]2])/(5 Z^6)+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (15 q2^4+1400 q2^3 \[Omega]^2+7968 q2^2 \[Omega]^4+34176 q2 \[Omega]^6+33536 \[Omega]^8) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]2])/(15 Z^6)+(4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (5 q2^4+30 q2^3 \[Omega]^2+240 q2^2 \[Omega]^4+608 q2 \[Omega]^6+1792 \[Omega]^8) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]2])/(5 Z^6))+dot[a,k1]^2 ((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (q2^6+8 q2^5 \[Omega]^2+128 q2^4 \[Omega]^4+640 q2^3 \[Omega]^6+2048 q2^2 \[Omega]^8+2048 q2 \[Omega]^10+4096 \[Omega]^12) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(2 Z^6)-(2 mH^3 \[Pi] \[Kappa]^4 \[Omega]^5 (-5 q2^5+416 q2^3 \[Omega]^4+1664 q2^2 \[Omega]^6+3840 q2 \[Omega]^8+10240 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(5 Z^6))+dot[a,a] (-((mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega] (5 q2^6+70 q2^5 \[Omega]^2+480 q2^4 \[Omega]^4+2048 q2^3 \[Omega]^6+5632 q2^2 \[Omega]^8+12800 q2 \[Omega]^10+20480 \[Omega]^12) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(10 Z^6))+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (q2+4 \[Omega]^2)^2 (15 q2^5+120 q2^4 \[Omega]^2+640 q2^3 \[Omega]^4+2272 q2^2 \[Omega]^6+5760 q2 \[Omega]^8+15360 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(60 Z^6))+dot[a,k2]^2 ((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (5 q2^6+25 q2^5 \[Omega]^2+240 q2^4 \[Omega]^4+1024 q2^3 \[Omega]^6+3456 q2^2 \[Omega]^8+3840 q2 \[Omega]^10+10240 \[Omega]^12) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(5 Z^6)-(mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (15 q2^6+80 q2^5 \[Omega]^2+96 q2^4 \[Omega]^4+3840 q2^3 \[Omega]^6+22784 q2^2 \[Omega]^8+61440 q2 \[Omega]^10+122880 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(30 Z^6))+dot[a,k1] dot[a,k2] ((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (5 q2^6+190 q2^5 \[Omega]^2+800 q2^4 \[Omega]^4+2944 q2^3 \[Omega]^6+5376 q2^2 \[Omega]^8+33280 q2 \[Omega]^10+40960 \[Omega]^12) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(10 Z^6)-(mH^3 \[Pi] \[Kappa]^4 (5 q2^7 \[Omega]+55 q2^6 \[Omega]^3+300 q2^5 \[Omega]^5+1056 q2^4 \[Omega]^7+1920 q2^3 \[Omega]^9+15104 q2^2 \[Omega]^11+76800 q2 \[Omega]^13+81920 \[Omega]^15) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(10 Z^6))+dot[k2,\[CurlyEpsilon]1] (dot[a,a] (-((mH^3 \[Pi] q2 \[Kappa]^4 (15 q2^7+120 q2^6 \[Omega]^2+160 q2^5 \[Omega]^4-2208 q2^4 \[Omega]^6-14976 q2^3 \[Omega]^8-37376 q2^2 \[Omega]^10-92160 q2 \[Omega]^12-245760 \[Omega]^14) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(60 Z^6))-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (q2+4 \[Omega]^2)^2 (5 q2^4+20 q2^3 \[Omega]^2+8 q2^2 \[Omega]^4-224 q2 \[Omega]^6-1280 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(10 Z^6))+dot[a,k1]^2 (-((2 mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (10 q2^6+55 q2^5 \[Omega]^2+480 q2^4 \[Omega]^4+1632 q2^3 \[Omega]^6+5248 q2^2 \[Omega]^8+3840 q2 \[Omega]^10+10240 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(5 Z^6))+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (15 q2^4+160 q2^3 \[Omega]^2+768 q2^2 \[Omega]^4+3328 q2 \[Omega]^6+7424 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(5 Z^6))+dot[a,k2]^2 (-((2 mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (10 q2^6+55 q2^5 \[Omega]^2+480 q2^4 \[Omega]^4+1632 q2^3 \[Omega]^6+5248 q2^2 \[Omega]^8+3840 q2 \[Omega]^10+10240 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(5 Z^6))+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (15 q2^4+160 q2^3 \[Omega]^2+768 q2^2 \[Omega]^4+3328 q2 \[Omega]^6+7424 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(5 Z^6))+dot[a,k1] dot[a,k2] (-((mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (5 q2^6+400 q2^5 \[Omega]^2+2112 q2^4 \[Omega]^4+8832 q2^3 \[Omega]^6+10496 q2^2 \[Omega]^8+30720 q2 \[Omega]^10+40960 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(5 Z^6))+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (15 q2^5+170 q2^4 \[Omega]^2+1776 q2^3 \[Omega]^4+13248 q2^2 \[Omega]^6+38912 q2 \[Omega]^8+29184 \[Omega]^10) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(15 Z^6))));


cBox[2,1] = dot[a,\[CurlyEpsilon]2]^2 ((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (225 q2^3+1850 q2^2 \[Omega]^2+10088 q2 \[Omega]^4+21600 \[Omega]^6) dot[k2,\[CurlyEpsilon]1]^2)/(225 Z^4)-(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (225 q2^3+1850 q2^2 \[Omega]^2+10088 q2 \[Omega]^4+21600 \[Omega]^6) dot[k2,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]1])/(225 Z^4)+(mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega]^2 (225 q2^3+1850 q2^2 \[Omega]^2+10088 q2 \[Omega]^4+21600 \[Omega]^6) dot[vH,\[CurlyEpsilon]1]^2)/(900 Z^4))+dot[k1,\[CurlyEpsilon]2]^2 (((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (225 q2^5+1650 q2^4 \[Omega]^2+8012 q2^3 \[Omega]^4+44496 q2^2 \[Omega]^6+94464 q2 \[Omega]^8-13312 \[Omega]^10) dot[a,a])/(225 Z^6)-(2 mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (-175 q2^4+100 q2^3 \[Omega]^2+3048 q2^2 \[Omega]^4+16192 q2 \[Omega]^6+7040 \[Omega]^8) dot[a,k1]^2)/(75 Z^6)-(8 mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (-175 q2^4-1632 q2^3 \[Omega]^2+7308 q2^2 \[Omega]^4+24224 q2 \[Omega]^6+10560 \[Omega]^8) dot[a,k1] dot[a,k2])/(225 Z^6)-(2 mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (-175 q2^4+100 q2^3 \[Omega]^2+3048 q2^2 \[Omega]^4+16192 q2 \[Omega]^6+7040 \[Omega]^8) dot[a,k2]^2)/(75 Z^6)) dot[k2,\[CurlyEpsilon]1]^2+(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^4 (525 q2^4+6100 q2^3 \[Omega]^2+35456 q2^2 \[Omega]^4+129024 q2 \[Omega]^6+204800 \[Omega]^8) dot[a,a] dot[vH,\[CurlyEpsilon]1]^2)/(75 Z^6)-(4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (30 q2^4+135 q2^3 \[Omega]^2+640 q2^2 \[Omega]^4+3696 q2 \[Omega]^6+11520 \[Omega]^8) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]1]^2)/(15 Z^6)-(8 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (-150 q2^4+75 q2^3 \[Omega]^2+6684 q2^2 \[Omega]^4+30256 q2 \[Omega]^6+27200 \[Omega]^8) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]1]^2)/(75 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (-225 q2^5+3550 q2^4 \[Omega]^2+31212 q2^3 \[Omega]^4+94752 q2^2 \[Omega]^6+208576 q2 \[Omega]^8+537600 \[Omega]^10) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]1]^2)/(225 Z^6)+dot[k2,\[CurlyEpsilon]1] ((4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (450 q2^5+5575 q2^4 \[Omega]^2+34206 q2^3 \[Omega]^4+127080 q2^2 \[Omega]^6+214624 q2 \[Omega]^8+48000 \[Omega]^10) dot[a,a] dot[vH,\[CurlyEpsilon]1])/(225 Z^6)-(8 mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (75 q2^5+700 q2^4 \[Omega]^2+5100 q2^3 \[Omega]^4+21624 q2^2 \[Omega]^6+52736 q2 \[Omega]^8+28800 \[Omega]^10) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]1])/(75 Z^6)-(4 mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (225 q2^5+10475 q2^4 \[Omega]^2+84672 q2^3 \[Omega]^4+355344 q2^2 \[Omega]^6+585344 q2 \[Omega]^8+345600 \[Omega]^10) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]1])/(225 Z^6)-(2 mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (375 q2^5+2450 q2^4 \[Omega]^2+16176 q2^3 \[Omega]^4+81152 q2^2 \[Omega]^6+215552 q2 \[Omega]^8+115200 \[Omega]^10) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]1])/(75 Z^6)))+dot[a,\[CurlyEpsilon]1]^2 ((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (225 q2^3+1850 q2^2 \[Omega]^2+10088 q2 \[Omega]^4+21600 \[Omega]^6) dot[k1,\[CurlyEpsilon]2]^2)/(225 Z^4)+(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (225 q2^3+1850 q2^2 \[Omega]^2+10088 q2 \[Omega]^4+21600 \[Omega]^6) dot[k1,\[CurlyEpsilon]2] dot[vH,\[CurlyEpsilon]2])/(225 Z^4)+(mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega]^2 (225 q2^3+1850 q2^2 \[Omega]^2+10088 q2 \[Omega]^4+21600 \[Omega]^6) dot[vH,\[CurlyEpsilon]2]^2)/(900 Z^4))+dot[k2,\[CurlyEpsilon]1]^2 ((mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^4 (525 q2^4+6100 q2^3 \[Omega]^2+35456 q2^2 \[Omega]^4+129024 q2 \[Omega]^6+204800 \[Omega]^8) dot[a,a] dot[vH,\[CurlyEpsilon]2]^2)/(75 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (-225 q2^5+3550 q2^4 \[Omega]^2+31212 q2^3 \[Omega]^4+94752 q2^2 \[Omega]^6+208576 q2 \[Omega]^8+537600 \[Omega]^10) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(225 Z^6)-(8 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (-150 q2^4+75 q2^3 \[Omega]^2+6684 q2^2 \[Omega]^4+30256 q2 \[Omega]^6+27200 \[Omega]^8) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]2]^2)/(75 Z^6)-(4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (30 q2^4+135 q2^3 \[Omega]^2+640 q2^2 \[Omega]^4+3696 q2 \[Omega]^6+11520 \[Omega]^8) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]2]^2)/(15 Z^6))+dot[a,a] ((mH^3 \[Pi] q2^4 \[Kappa]^4 \[Omega]^2 (525 q2^4+6100 q2^3 \[Omega]^2+35456 q2^2 \[Omega]^4+129024 q2 \[Omega]^6+204800 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(300 Z^6)-(2 mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega]^2 (q2+4 \[Omega]^2)^2 (225 q2^3+1775 q2^2 \[Omega]^2+8453 q2 \[Omega]^4+20700 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(225 Z^6)+(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (q2+4 \[Omega]^2)^3 (225 q2^3+2550 q2^2 \[Omega]^2+17512 q2 \[Omega]^4+44400 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(900 Z^6))+dot[a,k1]^2 (-((mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega]^2 (30 q2^4+135 q2^3 \[Omega]^2+640 q2^2 \[Omega]^4+3696 q2 \[Omega]^6+11520 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(15 Z^6))+(2 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (75 q2^5+1450 q2^4 \[Omega]^2+10750 q2^3 \[Omega]^4+43712 q2^2 \[Omega]^6+116448 q2 \[Omega]^8+160000 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(75 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (q2+4 \[Omega]^2)^2 (1275 q2^3+11900 q2^2 \[Omega]^2+53024 q2 \[Omega]^4+110400 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(450 Z^6))+dot[a,k2]^2 (-((mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega]^2 (30 q2^4+135 q2^3 \[Omega]^2+640 q2^2 \[Omega]^4+3696 q2 \[Omega]^6+11520 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(15 Z^6))+(2 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (75 q2^5+1450 q2^4 \[Omega]^2+10750 q2^3 \[Omega]^4+43712 q2^2 \[Omega]^6+116448 q2 \[Omega]^8+160000 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(75 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (q2+4 \[Omega]^2)^2 (1275 q2^3+11900 q2^2 \[Omega]^2+53024 q2 \[Omega]^4+110400 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(450 Z^6))+dot[a,k1] dot[a,k2] (-((2 mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega]^2 (75 q2^4+2225 q2^3 \[Omega]^2+14528 q2^2 \[Omega]^4+43632 q2 \[Omega]^6+35200 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(75 Z^6))+(4 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (225 q2^5+3475 q2^4 \[Omega]^2+29256 q2^3 \[Omega]^4+145512 q2^2 \[Omega]^6+338752 q2 \[Omega]^8+240000 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(225 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (q2+4 \[Omega]^2)^2 (225 q2^4+3450 q2^3 \[Omega]^2+40624 q2^2 \[Omega]^4+180448 q2 \[Omega]^6+220800 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(450 Z^6))+dot[k2,\[CurlyEpsilon]1] (dot[a,a] (-((mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega]^3 (525 q2^4+6100 q2^3 \[Omega]^2+35456 q2^2 \[Omega]^4+129024 q2 \[Omega]^6+204800 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(75 Z^6))+(4 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (q2+4 \[Omega]^2)^2 (225 q2^3+1775 q2^2 \[Omega]^2+8453 q2 \[Omega]^4+20700 \[Omega]^6) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(225 Z^6))+dot[a,k2]^2 ((4 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (30 q2^4+135 q2^3 \[Omega]^2+640 q2^2 \[Omega]^4+3696 q2 \[Omega]^6+11520 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(15 Z^6)-(4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (75 q2^5+1450 q2^4 \[Omega]^2+10750 q2^3 \[Omega]^4+43712 q2^2 \[Omega]^6+116448 q2 \[Omega]^8+160000 \[Omega]^10) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(75 Z^6))+dot[a,k1] dot[a,k2] ((4 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (-75 q2^4+2300 q2^3 \[Omega]^2+21212 q2^2 \[Omega]^4+73888 q2 \[Omega]^6+62400 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(75 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (675 q2^5+10250 q2^4 \[Omega]^2+84032 q2^3 \[Omega]^4+418560 q2^2 \[Omega]^6+1014528 q2 \[Omega]^8+806400 \[Omega]^10) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(75 Z^6))+dot[a,k1]^2 ((4 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (375 q2^4+2825 q2^3 \[Omega]^2+11044 q2^2 \[Omega]^4+31856 q2 \[Omega]^6+65600 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(75 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (675 q2^5+14450 q2^4 \[Omega]^2+110952 q2^3 \[Omega]^4+432960 q2^2 \[Omega]^6+1063808 q2 \[Omega]^8+1420800 \[Omega]^10) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(225 Z^6)))+dot[a,\[CurlyEpsilon]2] (dot[k2,\[CurlyEpsilon]1]^2 ((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (1575 q2^4+10700 q2^3 \[Omega]^2+36352 q2^2 \[Omega]^4+78752 q2 \[Omega]^6+105600 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]2])/(225 Z^5)+(8 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^5 (225 q2^3+1250 q2^2 \[Omega]^2+2844 q2 \[Omega]^4+2000 \[Omega]^6) dot[a,k2] dot[vH,\[CurlyEpsilon]2])/(75 Z^5))+dot[a,k1] (-((2 mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega]^3 (225 q2^3+1250 q2^2 \[Omega]^2+2844 q2 \[Omega]^4+2000 \[Omega]^6) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(75 Z^5))-(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (225 q2^4+2050 q2^3 \[Omega]^2+9848 q2^2 \[Omega]^4+52192 q2 \[Omega]^6+124800 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(450 Z^5))+dot[a,k2] ((2 mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega]^3 (225 q2^3+1250 q2^2 \[Omega]^2+2844 q2 \[Omega]^4+2000 \[Omega]^6) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(75 Z^5)+(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (225 q2^4+2050 q2^3 \[Omega]^2+9848 q2^2 \[Omega]^4+52192 q2 \[Omega]^6+124800 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(450 Z^5))+dot[k2,\[CurlyEpsilon]1] (dot[a,k2] (-((8 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^4 (225 q2^3+1250 q2^2 \[Omega]^2+2844 q2 \[Omega]^4+2000 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(75 Z^5))-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (225 q2^4+2050 q2^3 \[Omega]^2+9848 q2^2 \[Omega]^4+52192 q2 \[Omega]^6+124800 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(225 Z^5))+dot[a,k1] (-((mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (1575 q2^4+5300 q2^3 \[Omega]^2+6352 q2^2 \[Omega]^4+10496 q2 \[Omega]^6+57600 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(450 Z^5))+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (225 q2^5+4150 q2^4 \[Omega]^2+27052 q2^3 \[Omega]^4+80912 q2^2 \[Omega]^6+151616 q2 \[Omega]^8+211200 \[Omega]^10) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(450 Z^5))))+dot[a,\[CurlyEpsilon]1] (dot[k1,\[CurlyEpsilon]2]^2 ((-((2 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (75 q2^3-650 q2^2 \[Omega]^2-1624 q2 \[Omega]^4+1152 \[Omega]^6) dot[a,k1])/(75 Z^5))-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (225 q2^4+1000 q2^3 \[Omega]^2+5652 q2^2 \[Omega]^4+8208 q2 \[Omega]^6-5888 \[Omega]^8) dot[a,k2])/(225 Z^5)) dot[k2,\[CurlyEpsilon]1]-(8 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^5 (225 q2^3+1250 q2^2 \[Omega]^2+2844 q2 \[Omega]^4+2000 \[Omega]^6) dot[a,k1] dot[vH,\[CurlyEpsilon]1])/(75 Z^5)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (1575 q2^4+10700 q2^3 \[Omega]^2+36352 q2^2 \[Omega]^4+78752 q2 \[Omega]^6+105600 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]1])/(225 Z^5))+dot[k2,\[CurlyEpsilon]1] (-((mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (225 q2^4+50 q2^3 \[Omega]^2+2488 q2^2 \[Omega]^4+27824 q2 \[Omega]^6+62400 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]2]^2)/(225 Z^5))-(4 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^4 (225 q2^3+1250 q2^2 \[Omega]^2+2844 q2 \[Omega]^4+2000 \[Omega]^6) dot[a,k2] dot[vH,\[CurlyEpsilon]2]^2)/(75 Z^5))+dot[a,\[CurlyEpsilon]2] (-((mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (1575 q2^3+9800 q2^2 \[Omega]^2+27152 q2 \[Omega]^4+38400 \[Omega]^6) dot[k2,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(450 Z^4))+(mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega]^2 (1575 q2^3+9800 q2^2 \[Omega]^2+27152 q2 \[Omega]^4+38400 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(900 Z^4)-(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (225 q2^4+2800 q2^3 \[Omega]^2+11752 q2^2 \[Omega]^4+14208 q2 \[Omega]^6-9600 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(900 Z^4))+dot[a,k1] (-((2 mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega]^3 (225 q2^3+1250 q2^2 \[Omega]^2+2844 q2 \[Omega]^4+2000 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(75 Z^5))-(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (225 q2^4+2050 q2^3 \[Omega]^2+9848 q2^2 \[Omega]^4+52192 q2 \[Omega]^6+124800 \[Omega]^8) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(450 Z^5))+dot[a,k2] ((2 mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega]^3 (225 q2^3+1250 q2^2 \[Omega]^2+2844 q2 \[Omega]^4+2000 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(75 Z^5)+(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (225 q2^4+2050 q2^3 \[Omega]^2+9848 q2^2 \[Omega]^4+52192 q2 \[Omega]^6+124800 \[Omega]^8) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(450 Z^5))+dot[k1,\[CurlyEpsilon]2] (dot[a,\[CurlyEpsilon]2] ((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (225 q2^4-350 q2^3 \[Omega]^2-7848 q2^2 \[Omega]^4-40096 q2 \[Omega]^6-86400 \[Omega]^8) dot[k2,\[CurlyEpsilon]1])/(450 Z^4)+(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (1575 q2^3+9800 q2^2 \[Omega]^2+27152 q2 \[Omega]^4+38400 \[Omega]^6) dot[vH,\[CurlyEpsilon]1])/(450 Z^4))+dot[k2,\[CurlyEpsilon]1] (-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (675 q2^4-1850 q2^3 \[Omega]^2+104 q2^2 \[Omega]^4+59104 q2 \[Omega]^6+124800 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]2])/(225 Z^5))+(2 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (675 q2^4+1625 q2^3 \[Omega]^2-1748 q2^2 \[Omega]^4-20848 q2 \[Omega]^6-33600 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]2])/(225 Z^5))+dot[a,k1] (-((8 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^4 (225 q2^3+1250 q2^2 \[Omega]^2+2844 q2 \[Omega]^4+2000 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(75 Z^5))-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (225 q2^4+2050 q2^3 \[Omega]^2+9848 q2^2 \[Omega]^4+52192 q2 \[Omega]^6+124800 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(225 Z^5))+dot[a,k2] (-((mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (1575 q2^4+5300 q2^3 \[Omega]^2+6352 q2^2 \[Omega]^4+10496 q2 \[Omega]^6+57600 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(450 Z^5))+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (225 q2^5+4150 q2^4 \[Omega]^2+27052 q2^3 \[Omega]^4+80912 q2^2 \[Omega]^6+151616 q2 \[Omega]^8+211200 \[Omega]^10) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(450 Z^5))))+dot[k1,\[CurlyEpsilon]2] (dot[a,\[CurlyEpsilon]2] ((-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (225 q2^4+1000 q2^3 \[Omega]^2+5652 q2^2 \[Omega]^4+8208 q2 \[Omega]^6-5888 \[Omega]^8) dot[a,k1])/(225 Z^5))-(2 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^4 (75 q2^3-650 q2^2 \[Omega]^2-1624 q2 \[Omega]^4+1152 \[Omega]^6) dot[a,k2])/(75 Z^5)) dot[k2,\[CurlyEpsilon]1]^2-(4 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^4 (225 q2^3+1250 q2^2 \[Omega]^2+2844 q2 \[Omega]^4+2000 \[Omega]^6) dot[a,k1] dot[vH,\[CurlyEpsilon]1]^2)/(75 Z^5)-(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (225 q2^4+50 q2^3 \[Omega]^2+2488 q2^2 \[Omega]^4+27824 q2 \[Omega]^6+62400 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]1]^2)/(225 Z^5)+dot[k2,\[CurlyEpsilon]1] ((2 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (-675 q2^4-1625 q2^3 \[Omega]^2+1748 q2^2 \[Omega]^4+20848 q2 \[Omega]^6+33600 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]1])/(225 Z^5)+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (675 q2^4-1850 q2^3 \[Omega]^2+104 q2^2 \[Omega]^4+59104 q2 \[Omega]^6+124800 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]1])/(225 Z^5)))+dot[k2,\[CurlyEpsilon]1]^2 (-((4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (450 q2^5+5575 q2^4 \[Omega]^2+34206 q2^3 \[Omega]^4+127080 q2^2 \[Omega]^6+214624 q2 \[Omega]^8+48000 \[Omega]^10) dot[a,a] dot[vH,\[CurlyEpsilon]2])/(225 Z^6))+(2 mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (375 q2^5+2450 q2^4 \[Omega]^2+16176 q2^3 \[Omega]^4+81152 q2^2 \[Omega]^6+215552 q2 \[Omega]^8+115200 \[Omega]^10) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]2])/(75 Z^6)+(4 mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (225 q2^5+10475 q2^4 \[Omega]^2+84672 q2^3 \[Omega]^4+355344 q2^2 \[Omega]^6+585344 q2 \[Omega]^8+345600 \[Omega]^10) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]2])/(225 Z^6)+(8 mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (75 q2^5+700 q2^4 \[Omega]^2+5100 q2^3 \[Omega]^4+21624 q2^2 \[Omega]^6+52736 q2 \[Omega]^8+28800 \[Omega]^10) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]2])/(75 Z^6))+dot[a,a] ((mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega]^3 (525 q2^4+6100 q2^3 \[Omega]^2+35456 q2^2 \[Omega]^4+129024 q2 \[Omega]^6+204800 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(75 Z^6)-(4 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (q2+4 \[Omega]^2)^2 (225 q2^3+1775 q2^2 \[Omega]^2+8453 q2 \[Omega]^4+20700 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(225 Z^6))+dot[a,k1]^2 (-((4 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (30 q2^4+135 q2^3 \[Omega]^2+640 q2^2 \[Omega]^4+3696 q2 \[Omega]^6+11520 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(15 Z^6))+(4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (75 q2^5+1450 q2^4 \[Omega]^2+10750 q2^3 \[Omega]^4+43712 q2^2 \[Omega]^6+116448 q2 \[Omega]^8+160000 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(75 Z^6))+dot[a,k1] dot[a,k2] (-((4 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (-75 q2^4+2300 q2^3 \[Omega]^2+21212 q2^2 \[Omega]^4+73888 q2 \[Omega]^6+62400 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(75 Z^6))+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (675 q2^5+10250 q2^4 \[Omega]^2+84032 q2^3 \[Omega]^4+418560 q2^2 \[Omega]^6+1014528 q2 \[Omega]^8+806400 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(75 Z^6))+dot[a,k2]^2 (-((4 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^3 (375 q2^4+2825 q2^3 \[Omega]^2+11044 q2^2 \[Omega]^4+31856 q2 \[Omega]^6+65600 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(75 Z^6))+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (675 q2^5+14450 q2^4 \[Omega]^2+110952 q2^3 \[Omega]^4+432960 q2^2 \[Omega]^6+1063808 q2 \[Omega]^8+1420800 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(225 Z^6))+dot[k2,\[CurlyEpsilon]1] (dot[a,a] ((4 mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (225 q2^5+2000 q2^4 \[Omega]^2+7953 q2^3 \[Omega]^4+10356 q2^2 \[Omega]^6-86224 q2 \[Omega]^8-283200 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(225 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (q2+4 \[Omega]^2)^2 (75 q2^4+550 q2^3 \[Omega]^2+4504 q2^2 \[Omega]^4+15608 q2 \[Omega]^6+4000 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(75 Z^6))+dot[a,k1]^2 ((4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (-75 q2^5+50 q2^4 \[Omega]^2+550 q2^3 \[Omega]^4+464 q2^2 \[Omega]^6+10976 q2 \[Omega]^8+102400 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(75 Z^6)+(4 mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (100 q2^5+1275 q2^4 \[Omega]^2+9612 q2^3 \[Omega]^4+48672 q2^2 \[Omega]^6+111296 q2 \[Omega]^8+57600 \[Omega]^10) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(75 Z^6))+dot[a,k2]^2 ((4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (-75 q2^5+50 q2^4 \[Omega]^2+550 q2^3 \[Omega]^4+464 q2^2 \[Omega]^6+10976 q2 \[Omega]^8+102400 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(75 Z^6)+(4 mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (100 q2^5+1275 q2^4 \[Omega]^2+9612 q2^3 \[Omega]^4+48672 q2^2 \[Omega]^6+111296 q2 \[Omega]^8+57600 \[Omega]^10) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(75 Z^6))+dot[a,k1] dot[a,k2] (-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (75 q2^5+6600 q2^4 \[Omega]^2+32032 q2^3 \[Omega]^4+36672 q2^2 \[Omega]^6-312064 q2 \[Omega]^8-435200 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(75 Z^6))+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (225 q2^6+1400 q2^5 \[Omega]^2+38496 q2^4 \[Omega]^4+427968 q2^3 \[Omega]^6+1642112 q2^2 \[Omega]^8+2402304 q2 \[Omega]^10+1382400 \[Omega]^12) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(225 Z^6))));


(* ::Section::Closed:: *)
(*Triangle coefficient *)


cTri[] :=cTri[0,0]+sCounter*cTri[1,0]+ sCounter^2*cTri[2,0]


cTri[0,0] = dot[k1,\[CurlyEpsilon]2]^2 ((mH^3 \[Pi] \[Kappa]^4 (q2^3+4 q2^2 \[Omega]^2+624 q2 \[Omega]^4-576 \[Omega]^6) dot[k2,\[CurlyEpsilon]1]^2)/(96 Z^4)+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (23 q2^3+44 q2^2 \[Omega]^2+144 q2 \[Omega]^4-1728 \[Omega]^6) dot[k2,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]1])/(24 Z^4)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (15 q2^3+28 q2^2 \[Omega]^2-112 q2 \[Omega]^4-960 \[Omega]^6) dot[vH,\[CurlyEpsilon]1]^2)/(8 Z^4))+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (15 q2^3+28 q2^2 \[Omega]^2-112 q2 \[Omega]^4-960 \[Omega]^6) dot[k2,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(8 Z^4)+(mH^3 \[Pi] q2^2 \[Kappa]^4 (15 q2^3+28 q2^2 \[Omega]^2-112 q2 \[Omega]^4-960 \[Omega]^6) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(32 Z^4)-(mH^3 \[Pi] q2 \[Kappa]^4 (23 q2^4+224 q2^3 \[Omega]^2+480 q2^2 \[Omega]^4-3072 q2 \[Omega]^6-11520 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(96 Z^4)+(mH^3 \[Pi] \[Kappa]^4 (q2+4 \[Omega]^2)^2 (q2^3+180 q2^2 \[Omega]^2+240 q2 \[Omega]^4-2880 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(384 Z^4)+dot[k2,\[CurlyEpsilon]1] (-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (15 q2^3+28 q2^2 \[Omega]^2-112 q2 \[Omega]^4-960 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(8 Z^4))-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (-23 q2^4-224 q2^3 \[Omega]^2-480 q2^2 \[Omega]^4+3072 q2 \[Omega]^6+11520 \[Omega]^8) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(48 Z^4))+dot[k1,\[CurlyEpsilon]2] (-((mH^3 \[Pi] \[Kappa]^4 \[Omega] (23 q2^3+44 q2^2 \[Omega]^2+144 q2 \[Omega]^4-1728 \[Omega]^6) dot[k2,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(24 Z^4))+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (15 q2^3+28 q2^2 \[Omega]^2-112 q2 \[Omega]^4-960 \[Omega]^6) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(8 Z^4)+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (-23 q2^4-224 q2^3 \[Omega]^2-480 q2^2 \[Omega]^4+3072 q2 \[Omega]^6+11520 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(48 Z^4)+dot[k2,\[CurlyEpsilon]1] ((mH^3 \[Pi] \[Kappa]^4 (23 q2^4-136 q2^3 \[Omega]^2-192 q2^2 \[Omega]^4-384 q2 \[Omega]^6+11520 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(48 Z^4)-(mH^3 \[Pi] \[Kappa]^4 (q2^4+96 q2^3 \[Omega]^2+800 q2^2 \[Omega]^4-6912 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(96 Z^4)));


cTri[1,0] = -((I mH^3 \[Pi] \[Kappa]^4 \[Omega] (q2+4 \[Omega]^2)^2 (q2^2-80 \[Omega]^4) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/(8 Z^4))+dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] ((I mH^3 \[Pi] q2 \[Kappa]^4 (9 q2^4+16 q2^3 \[Omega]^2-32 q2^2 \[Omega]^4-768 q2 \[Omega]^6-3840 \[Omega]^8) Eps[a,k1,vH,\[CurlyEpsilon]1])/(96 Z^4)+(I mH^3 \[Pi] q2 \[Kappa]^4 (q2^4+64 q2^3 \[Omega]^2+672 q2^2 \[Omega]^4+4608 q2 \[Omega]^6+11520 \[Omega]^8) Eps[a,k2,vH,\[CurlyEpsilon]1])/(96 Z^4))+dot[k1,\[CurlyEpsilon]2]^2 (-((I mH^3 \[Pi] \[Kappa]^4 (11 q2^3 \[Omega]-4 q2^2 \[Omega]^3+336 q2 \[Omega]^5-960 \[Omega]^7) dot[vH,\[CurlyEpsilon]1]^2 Eps[a,k1,k2,vH])/(12 Z^4))+dot[k2,\[CurlyEpsilon]1] (-((I mH^3 \[Pi] \[Kappa]^4 (q2^3+4 q2^2 \[Omega]^2+624 q2 \[Omega]^4-576 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] Eps[a,k1,k2,vH])/(24 Z^4))+(I mH^3 \[Pi] \[Kappa]^4 \[Omega] (-3 q2^3+20 q2^2 \[Omega]^2-80 q2 \[Omega]^4+192 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(8 Z^4)-(I mH^3 \[Pi] \[Kappa]^4 (5 q2^3 \[Omega]+164 q2^2 \[Omega]^3-336 q2 \[Omega]^5-576 \[Omega]^7) Eps[a,k2,vH,\[CurlyEpsilon]1])/(24 Z^4))+dot[vH,\[CurlyEpsilon]1] ((I mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (-19 q2^3+68 q2^2 \[Omega]^2+48 q2 \[Omega]^4+960 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(12 Z^4)+(I mH^3 \[Pi] \[Kappa]^4 (41 q2^3 \[Omega]^2+164 q2^2 \[Omega]^4+1008 q2 \[Omega]^6+960 \[Omega]^8) Eps[a,k2,vH,\[CurlyEpsilon]1])/(12 Z^4)))+dot[vH,\[CurlyEpsilon]1]^2 ((I mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega] (5 q2^2+8 q2 \[Omega]^2+80 \[Omega]^4) dot[vH,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/Z^4+dot[vH,\[CurlyEpsilon]2] (-((I mH^3 \[Pi] q2^2 \[Kappa]^4 (11 q2^3+236 q2^2 \[Omega]^2+720 q2 \[Omega]^4+2880 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(48 Z^4))-(I mH^3 \[Pi] q2^2 \[Kappa]^4 (19 q2^3-68 q2^2 \[Omega]^2-48 q2 \[Omega]^4-960 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(48 Z^4)))+dot[k2,\[CurlyEpsilon]1]^2 (-((I mH^3 \[Pi] \[Kappa]^4 (11 q2^3 \[Omega]-4 q2^2 \[Omega]^3+336 q2 \[Omega]^5-960 \[Omega]^7) dot[vH,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/(12 Z^4))+dot[vH,\[CurlyEpsilon]2] ((I mH^3 \[Pi] \[Kappa]^4 (41 q2^3 \[Omega]^2+164 q2^2 \[Omega]^4+1008 q2 \[Omega]^6+960 \[Omega]^8) Eps[a,k1,vH,\[CurlyEpsilon]2])/(12 Z^4)-(I mH^3 \[Pi] \[Kappa]^4 (19 q2^3 \[Omega]^2-68 q2^2 \[Omega]^4-48 q2 \[Omega]^6-960 \[Omega]^8) Eps[a,k2,vH,\[CurlyEpsilon]2])/(12 Z^4)))-(I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (q2^3-20 q2^2 \[Omega]^2-336 q2 \[Omega]^4-960 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(24 Z^3)+dot[vH,\[CurlyEpsilon]1] (dot[vH,\[CurlyEpsilon]2]^2 (-((I mH^3 \[Pi] q2^2 \[Kappa]^4 (19 q2^3-68 q2^2 \[Omega]^2-48 q2 \[Omega]^4-960 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(48 Z^4))-(I mH^3 \[Pi] q2^2 \[Kappa]^4 (11 q2^3+236 q2^2 \[Omega]^2+720 q2 \[Omega]^4+2880 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(48 Z^4))+dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] ((I mH^3 \[Pi] q2 \[Kappa]^4 (q2^4+64 q2^3 \[Omega]^2+672 q2^2 \[Omega]^4+4608 q2 \[Omega]^6+11520 \[Omega]^8) Eps[a,k1,vH,\[CurlyEpsilon]2])/(96 Z^4)+(I mH^3 \[Pi] q2 \[Kappa]^4 (9 q2^4+16 q2^3 \[Omega]^2-32 q2^2 \[Omega]^4-768 q2 \[Omega]^6-3840 \[Omega]^8) Eps[a,k2,vH,\[CurlyEpsilon]2])/(96 Z^4))+dot[vH,\[CurlyEpsilon]2] (-((I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (17 q2^3+92 q2^2 \[Omega]^2+816 q2 \[Omega]^4+2880 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(12 Z^4))-(I mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega] (13 q2^2+48 q2 \[Omega]^2+240 \[Omega]^4) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(12 Z^3)))+dot[k1,\[CurlyEpsilon]2] (dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] ((I mH^3 \[Pi] \[Kappa]^4 (9 q2^4 \[Omega]+16 q2^3 \[Omega]^3-32 q2^2 \[Omega]^5-768 q2 \[Omega]^7-3840 \[Omega]^9) Eps[a,k1,vH,\[CurlyEpsilon]1])/(48 Z^4)+(I mH^3 \[Pi] \[Kappa]^4 (5 q2^4 \[Omega]-992 q2^2 \[Omega]^5-4608 q2 \[Omega]^7-3840 \[Omega]^9) Eps[a,k2,vH,\[CurlyEpsilon]1])/(48 Z^4))+dot[vH,\[CurlyEpsilon]1]^2 (-((I mH^3 \[Pi] q2 \[Kappa]^4 (11 q2^3-244 q2^2 \[Omega]^2-48 q2 \[Omega]^4-4800 \[Omega]^6) dot[vH,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(24 Z^4))-(I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (11 q2^3+236 q2^2 \[Omega]^2+720 q2 \[Omega]^4+2880 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(24 Z^4)-(I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (19 q2^3-68 q2^2 \[Omega]^2-48 q2 \[Omega]^4-960 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(24 Z^4))+dot[k2,\[CurlyEpsilon]1]^2 ((I mH^3 \[Pi] \[Kappa]^4 (q2^3+4 q2^2 \[Omega]^2+624 q2 \[Omega]^4-576 \[Omega]^6) dot[vH,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(24 Z^4)+(I mH^3 \[Pi] \[Kappa]^4 (5 q2^3 \[Omega]+164 q2^2 \[Omega]^3-336 q2 \[Omega]^5-576 \[Omega]^7) Eps[a,k1,vH,\[CurlyEpsilon]2])/(24 Z^4)+(I mH^3 \[Pi] \[Kappa]^4 (3 q2^3 \[Omega]-20 q2^2 \[Omega]^3+80 q2 \[Omega]^5-192 \[Omega]^7) Eps[a,k2,vH,\[CurlyEpsilon]2])/(8 Z^4))+dot[k2,\[CurlyEpsilon]1] ((I mH^3 \[Pi] \[Kappa]^4 \[Omega] (q2^3+28 q2^2 \[Omega]^2+48 q2 \[Omega]^4-192 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(4 Z^4)+dot[vH,\[CurlyEpsilon]2] (-((I mH^3 \[Pi] \[Kappa]^4 (9 q2^4-136 q2^3 \[Omega]^2+512 q2^2 \[Omega]^4-384 q2 \[Omega]^6+3840 \[Omega]^8) Eps[a,k1,vH,\[CurlyEpsilon]1])/(48 Z^4))-(I mH^3 \[Pi] \[Kappa]^4 (q2^4+184 q2^3 \[Omega]^2+384 q2^2 \[Omega]^4+5760 q2 \[Omega]^6+3840 \[Omega]^8) Eps[a,k2,vH,\[CurlyEpsilon]1])/(48 Z^4))+dot[vH,\[CurlyEpsilon]1] ((I mH^3 \[Pi] \[Kappa]^4 (13 q2^3 \[Omega]-116 q2^2 \[Omega]^3+624 q2 \[Omega]^5-960 \[Omega]^7) dot[vH,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(6 Z^4)-(I mH^3 \[Pi] \[Kappa]^4 (q2^4+184 q2^3 \[Omega]^2+384 q2^2 \[Omega]^4+5760 q2 \[Omega]^6+3840 \[Omega]^8) Eps[a,k1,vH,\[CurlyEpsilon]2])/(48 Z^4)-(I mH^3 \[Pi] \[Kappa]^4 (9 q2^4-136 q2^3 \[Omega]^2+512 q2^2 \[Omega]^4-384 q2 \[Omega]^6+3840 \[Omega]^8) Eps[a,k2,vH,\[CurlyEpsilon]2])/(48 Z^4))+(I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (q2^2+32 q2 \[Omega]^2-144 \[Omega]^4) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(12 Z^3))+dot[vH,\[CurlyEpsilon]1] ((I mH^3 \[Pi] \[Kappa]^4 (q2^4-72 q2^3 \[Omega]^2-64 q2^2 \[Omega]^4-1920 q2 \[Omega]^6-11520 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(48 Z^4)+dot[vH,\[CurlyEpsilon]2] (-((I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (19 q2^3-68 q2^2 \[Omega]^2-48 q2 \[Omega]^4-960 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(12 Z^4))+(I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (5 q2^3-12 q2^2 \[Omega]^2+48 q2 \[Omega]^4-320 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(4 Z^4))-(I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (13 q2^2+48 q2 \[Omega]^2+240 \[Omega]^4) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(6 Z^3)))+dot[k2,\[CurlyEpsilon]1] (dot[vH,\[CurlyEpsilon]2]^2 (-((I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (-19 q2^3+68 q2^2 \[Omega]^2+48 q2 \[Omega]^4+960 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(24 Z^4))+(I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (11 q2^3+236 q2^2 \[Omega]^2+720 q2 \[Omega]^4+2880 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(24 Z^4))+dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] (-((I mH^3 \[Pi] \[Kappa]^4 (5 q2^4 \[Omega]-992 q2^2 \[Omega]^5-4608 q2 \[Omega]^7-3840 \[Omega]^9) Eps[a,k1,vH,\[CurlyEpsilon]2])/(48 Z^4))-(I mH^3 \[Pi] \[Kappa]^4 (9 q2^4 \[Omega]+16 q2^3 \[Omega]^3-32 q2^2 \[Omega]^5-768 q2 \[Omega]^7-3840 \[Omega]^9) Eps[a,k2,vH,\[CurlyEpsilon]2])/(48 Z^4))+dot[vH,\[CurlyEpsilon]1] ((I mH^3 \[Pi] q2 \[Kappa]^4 (11 q2^3-244 q2^2 \[Omega]^2-48 q2 \[Omega]^4-4800 \[Omega]^6) dot[vH,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/(24 Z^4)+dot[vH,\[CurlyEpsilon]2] (-((I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (5 q2^3-12 q2^2 \[Omega]^2+48 q2 \[Omega]^4-320 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(4 Z^4))+(I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (19 q2^3-68 q2^2 \[Omega]^2-48 q2 \[Omega]^4-960 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(12 Z^4)))+dot[vH,\[CurlyEpsilon]2] (-((I mH^3 \[Pi] \[Kappa]^4 (q2^4-72 q2^3 \[Omega]^2-64 q2^2 \[Omega]^4-1920 q2 \[Omega]^6-11520 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(48 Z^4))+(I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (13 q2^2+48 q2 \[Omega]^2+240 \[Omega]^4) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(6 Z^3)));


cTri[2,0] = dot[a,\[CurlyEpsilon]2]^2 (-((mH^3 \[Pi] q2 \[Kappa]^4 (43 q2^3 \[Omega]^2+700 q2^2 \[Omega]^4+6480 q2 \[Omega]^6+14400 \[Omega]^8) dot[k2,\[CurlyEpsilon]1]^2)/(480 Z^4))+(mH^3 \[Pi] q2 \[Kappa]^4 (1280 \[Omega]^8+240 q2^2 \[Omega]^4 (2+27 \[Omega])+20 q2^3 \[Omega]^2 (4+35 \[Omega])+q2^4 (5+43 \[Omega])+320 q2 \[Omega]^6 (4+45 \[Omega])) dot[k2,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]1])/(480 Z^4)-(mH^3 \[Pi] q2^3 \[Kappa]^4 (43 q2^3+700 q2^2 \[Omega]^2+6480 q2 \[Omega]^4+14400 \[Omega]^6) dot[vH,\[CurlyEpsilon]1]^2)/(1920 Z^4))+dot[k1,\[CurlyEpsilon]2]^2 ((-((mH^3 \[Pi] q2 \[Kappa]^4 (591 q2^5-52 q2^4 \[Omega]^2-59808 q2^3 \[Omega]^4-445056 q2^2 \[Omega]^6-1557760 q2 \[Omega]^8-2319360 \[Omega]^10) dot[a,a])/(3840 Z^6))+(mH^3 \[Pi] \[Kappa]^4 (15 q2^5+148 q2^4 \[Omega]^2+15072 q2^3 \[Omega]^4+18560 q2^2 \[Omega]^6+131840 q2 \[Omega]^8-138240 \[Omega]^10) dot[a,k1]^2)/(1280 Z^6)+(mH^3 \[Pi] \[Kappa]^4 (41 q2^5+636 q2^4 \[Omega]^2+7968 q2^3 \[Omega]^4+337280 q2^2 \[Omega]^6+165120 q2 \[Omega]^8-414720 \[Omega]^10) dot[a,k1] dot[a,k2])/(1920 Z^6)+(mH^3 \[Pi] \[Kappa]^4 (15 q2^5+148 q2^4 \[Omega]^2+15072 q2^3 \[Omega]^4+18560 q2^2 \[Omega]^6+131840 q2 \[Omega]^8-138240 \[Omega]^10) dot[a,k2]^2)/(1280 Z^6)) dot[k2,\[CurlyEpsilon]1]^2+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (q2^6 (40-1191 \[Omega])+12 q2^5 (80-1097 \[Omega]) \[Omega]^2+163840 \[Omega]^12+640 q2^3 \[Omega]^6 (80+9 \[Omega])+15360 q2 \[Omega]^10 (16+95 \[Omega])-480 q2^4 \[Omega]^4 (-20+101 \[Omega])+3840 q2^2 \[Omega]^8 (40+163 \[Omega])) dot[a,a] dot[vH,\[CurlyEpsilon]1]^2)/(960 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (95 q2^5+52 q2^4 \[Omega]^2+736 q2^3 \[Omega]^4-2944 q2^2 \[Omega]^6-3328 q2 \[Omega]^8-97280 \[Omega]^10) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]1]^2)/(64 Z^6)-(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (553 q2^5-68 q2^4 \[Omega]^2+8480 q2^3 \[Omega]^4+71040 q2^2 \[Omega]^6+451840 q2 \[Omega]^8+486400 \[Omega]^10) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]1]^2)/(160 Z^6)-(mH^3 \[Pi] \[Kappa]^4 (86 q2^6-4569 q2^5 \[Omega]^2-25932 q2^4 \[Omega]^4-78880 q2^3 \[Omega]^6-9600 q2^2 \[Omega]^8+203520 q2 \[Omega]^10+1459200 \[Omega]^12) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]1]^2)/(960 Z^6)+dot[k2,\[CurlyEpsilon]1] (-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (1423 q2^5+15660 q2^4 \[Omega]^2+55392 q2^3 \[Omega]^4-26240 q2^2 \[Omega]^6-779520 q2 \[Omega]^8-1704960 \[Omega]^10) dot[a,a] dot[vH,\[CurlyEpsilon]1])/(960 Z^6))+(mH^3 \[Pi] \[Kappa]^4 (245 q2^5 \[Omega]+204 q2^4 \[Omega]^3+9376 q2^3 \[Omega]^5+1920 q2^2 \[Omega]^7+57600 q2 \[Omega]^9-312320 \[Omega]^11) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]1])/(320 Z^6)+(mH^3 \[Pi] \[Kappa]^4 (463 q2^5 \[Omega]+15396 q2^4 \[Omega]^3+51936 q2^3 \[Omega]^5+154240 q2^2 \[Omega]^7-564480 q2 \[Omega]^9-936960 \[Omega]^11) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]1])/(480 Z^6)+(mH^3 \[Pi] \[Kappa]^4 (269 q2^5 \[Omega]-1332 q2^4 \[Omega]^3+6048 q2^3 \[Omega]^5+22400 q2^2 \[Omega]^7+88320 q2 \[Omega]^9-312320 \[Omega]^11) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]1])/(320 Z^6)))+dot[a,\[CurlyEpsilon]1]^2 (-((mH^3 \[Pi] q2 \[Kappa]^4 (43 q2^3 \[Omega]^2+700 q2^2 \[Omega]^4+6480 q2 \[Omega]^6+14400 \[Omega]^8) dot[k1,\[CurlyEpsilon]2]^2)/(480 Z^4))-(mH^3 \[Pi] q2 \[Kappa]^4 (-1280 \[Omega]^8+240 q2^2 \[Omega]^4 (-2+27 \[Omega])+20 q2^3 \[Omega]^2 (-4+35 \[Omega])+q2^4 (-5+43 \[Omega])+320 q2 \[Omega]^6 (-4+45 \[Omega])) dot[k1,\[CurlyEpsilon]2] dot[vH,\[CurlyEpsilon]2])/(480 Z^4)-(mH^3 \[Pi] q2^3 \[Kappa]^4 (43 q2^3+700 q2^2 \[Omega]^2+6480 q2 \[Omega]^4+14400 \[Omega]^6) dot[vH,\[CurlyEpsilon]2]^2)/(1920 Z^4))+dot[k2,\[CurlyEpsilon]1]^2 (-((mH^3 \[Pi] \[Kappa]^4 (163840 \[Omega]^13-640 q2^3 \[Omega]^7 (-80+9 \[Omega])-15360 q2 \[Omega]^11 (-16+95 \[Omega])+480 q2^4 \[Omega]^5 (20+101 \[Omega])-3840 q2^2 \[Omega]^9 (-40+163 \[Omega])+12 q2^5 \[Omega]^3 (80+1097 \[Omega])+q2^6 \[Omega] (40+1191 \[Omega])) dot[a,a] dot[vH,\[CurlyEpsilon]2]^2)/(960 Z^6))-(mH^3 \[Pi] \[Kappa]^4 (86 q2^6-4569 q2^5 \[Omega]^2-25932 q2^4 \[Omega]^4-78880 q2^3 \[Omega]^6-9600 q2^2 \[Omega]^8+203520 q2 \[Omega]^10+1459200 \[Omega]^12) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(960 Z^6)-(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (553 q2^5-68 q2^4 \[Omega]^2+8480 q2^3 \[Omega]^4+71040 q2^2 \[Omega]^6+451840 q2 \[Omega]^8+486400 \[Omega]^10) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]2]^2)/(160 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (95 q2^5+52 q2^4 \[Omega]^2+736 q2^3 \[Omega]^4-2944 q2^2 \[Omega]^6-3328 q2 \[Omega]^8-97280 \[Omega]^10) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]2]^2)/(64 Z^6))+dot[a,a] (-((mH^3 \[Pi] q2^3 \[Kappa]^4 (397 q2^5+4388 q2^4 \[Omega]^2+16160 q2^3 \[Omega]^4-1920 q2^2 \[Omega]^6-208640 q2 \[Omega]^8-486400 \[Omega]^10) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(1280 Z^6))+(mH^3 \[Pi] q2^2 \[Kappa]^4 (q2+4 \[Omega]^2)^2 (1423 q2^4+9040 q2^3 \[Omega]^2+12960 q2^2 \[Omega]^4-80640 q2 \[Omega]^6-364800 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(3840 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 (q2+4 \[Omega]^2)^3 (591 q2^4+4240 q2^3 \[Omega]^2+5280 q2^2 \[Omega]^4-96000 q2 \[Omega]^6-364800 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(15360 Z^6))+dot[a,k1] dot[a,k2] ((mH^3 \[Pi] q2^2 \[Kappa]^4 (319 q2^5+8516 q2^4 \[Omega]^2+28640 q2^3 \[Omega]^4+10880 q2^2 \[Omega]^6-400640 q2 \[Omega]^8-486400 \[Omega]^10) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(640 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 (1871 q2^6+25032 q2^5 \[Omega]^2+137232 q2^4 \[Omega]^4+239360 q2^3 \[Omega]^6-1416960 q2^2 \[Omega]^8-6666240 q2 \[Omega]^10-5836800 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(1920 Z^6)+(mH^3 \[Pi] \[Kappa]^4 (q2+4 \[Omega]^2)^2 (657 q2^5+11884 q2^4 \[Omega]^2+92320 q2^3 \[Omega]^4+101760 q2^2 \[Omega]^6-940800 q2 \[Omega]^8-1459200 \[Omega]^10) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(7680 Z^6))+dot[a,k1]^2 ((mH^3 \[Pi] q2^2 \[Kappa]^4 (95 q2^5+52 q2^4 \[Omega]^2+736 q2^3 \[Omega]^4-2944 q2^2 \[Omega]^6-3328 q2 \[Omega]^8-97280 \[Omega]^10) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(256 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 (245 q2^6+5592 q2^5 \[Omega]^2+44208 q2^4 \[Omega]^4+165120 q2^3 \[Omega]^6+326400 q2^2 \[Omega]^8-174080 q2 \[Omega]^10-1945600 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(1280 Z^6)+(mH^3 \[Pi] \[Kappa]^4 (q2+4 \[Omega]^2)^2 (45 q2^5+5164 q2^4 \[Omega]^2+44320 q2^3 \[Omega]^4+178560 q2^2 \[Omega]^6+57600 q2 \[Omega]^8-1459200 \[Omega]^10) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(15360 Z^6))+dot[a,k2]^2 ((mH^3 \[Pi] q2^2 \[Kappa]^4 (95 q2^5+52 q2^4 \[Omega]^2+736 q2^3 \[Omega]^4-2944 q2^2 \[Omega]^6-3328 q2 \[Omega]^8-97280 \[Omega]^10) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(256 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 (245 q2^6+5592 q2^5 \[Omega]^2+44208 q2^4 \[Omega]^4+165120 q2^3 \[Omega]^6+326400 q2^2 \[Omega]^8-174080 q2 \[Omega]^10-1945600 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(1280 Z^6)+(mH^3 \[Pi] \[Kappa]^4 (q2+4 \[Omega]^2)^2 (45 q2^5+5164 q2^4 \[Omega]^2+44320 q2^3 \[Omega]^4+178560 q2^2 \[Omega]^6+57600 q2 \[Omega]^8-1459200 \[Omega]^10) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(15360 Z^6))+dot[k2,\[CurlyEpsilon]1] (dot[a,a] ((mH^3 \[Pi] q2 \[Kappa]^4 (-40960 \[Omega]^12-640 q2^3 \[Omega]^6 (20+9 \[Omega])-15360 q2 \[Omega]^10 (4+95 \[Omega])+480 q2^4 \[Omega]^4 (-5+101 \[Omega])-3840 q2^2 \[Omega]^8 (10+163 \[Omega])+12 q2^5 \[Omega]^2 (-20+1097 \[Omega])+q2^6 (-10+1191 \[Omega])) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(960 Z^6)-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (q2+4 \[Omega]^2)^2 (1423 q2^5+30720 \[Omega]^9-11520 q2^2 \[Omega]^5 (-1+7 \[Omega])+480 q2^3 \[Omega]^3 (4+27 \[Omega])-3840 q2 \[Omega]^7 (-8+95 \[Omega])+40 q2^4 \[Omega] (3+226 \[Omega])) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(1920 Z^6))+dot[a,k1]^2 (-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (1347 q2^5+8708 q2^4 \[Omega]^2+40800 q2^3 \[Omega]^4+67200 q2^2 \[Omega]^6+34560 q2 \[Omega]^8-486400 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(320 Z^6))+1/(1920 Z^6) mH^3 \[Pi] \[Kappa]^4 (-30720 q2 \[Omega]^10 (-8+57 \[Omega])+3840 q2^2 \[Omega]^8 (40+79 \[Omega])+120 q2^5 \[Omega]^2 (8+119 \[Omega])-20480 \[Omega]^12 (-8+285 \[Omega])+1280 q2^3 \[Omega]^6 (40+299 \[Omega])+q2^6 (40+463 \[Omega])+48 q2^4 \[Omega]^4 (200+2539 \[Omega])) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])+dot[a,k2]^2 (-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (95 q2^5+52 q2^4 \[Omega]^2+736 q2^3 \[Omega]^4-2944 q2^2 \[Omega]^6-3328 q2 \[Omega]^8-97280 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(64 Z^6))+1/(1920 Z^6) mH^3 \[Pi] \[Kappa]^4 (-30720 q2 \[Omega]^10 (16+17 \[Omega])+19200 q2^2 \[Omega]^8 (-16+51 \[Omega])-20480 \[Omega]^12 (16+285 \[Omega])+1280 q2^3 \[Omega]^6 (-80+387 \[Omega])+24 q2^5 \[Omega]^2 (-80+699 \[Omega])+q2^6 (-80+735 \[Omega])+48 q2^4 \[Omega]^4 (-400+2763 \[Omega])) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])+dot[a,k1] dot[a,k2] ((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (117 q2^5-4292 q2^4 \[Omega]^2-10080 q2^3 \[Omega]^4+30080 q2^2 \[Omega]^6+426240 q2 \[Omega]^8+486400 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(160 Z^6)+1/(960 Z^6) mH^3 \[Pi] \[Kappa]^4 (-30720 q2 \[Omega]^10 (4+197 \[Omega])+120 q2^5 \[Omega]^2 (-4+219 \[Omega])+1280 q2^3 \[Omega]^6 (-20+231 \[Omega])-3840 q2^2 \[Omega]^8 (20+281 \[Omega])-20480 \[Omega]^12 (4+285 \[Omega])+q2^6 (-20+2007 \[Omega])+48 q2^4 \[Omega]^4 (-100+2971 \[Omega])) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]))+dot[a,\[CurlyEpsilon]2] (dot[k2,\[CurlyEpsilon]1]^2 (-((mH^3 \[Pi] \[Kappa]^4 (-5120 \[Omega]^10+6400 q2 \[Omega]^8 (-1+3 \[Omega])+320 q2^2 \[Omega]^6 (-10+51 \[Omega])+80 q2^3 \[Omega]^4 (-10+139 \[Omega])+q2^5 (-5+386 \[Omega])+4 q2^4 \[Omega]^2 (-25+709 \[Omega])) dot[a,k1] dot[vH,\[CurlyEpsilon]2])/(240 Z^5))+(mH^3 \[Pi] \[Kappa]^4 (5 q2^5+5120 \[Omega]^10-6400 q2 \[Omega]^8 (-1+3 \[Omega])-320 q2^2 \[Omega]^6 (-10+81 \[Omega])-80 q2^3 \[Omega]^4 (-10+93 \[Omega])-4 q2^4 \[Omega]^2 (-25+327 \[Omega])) dot[a,k2] dot[vH,\[CurlyEpsilon]2])/(240 Z^5))+dot[a,k2] (-((mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega] (109 q2^3+620 q2^2 \[Omega]^2+2160 q2 \[Omega]^4+1600 \[Omega]^6) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(80 Z^5))-(mH^3 \[Pi] q2 \[Kappa]^4 (-5120 \[Omega]^10+160 q2^3 \[Omega]^4 (-5+4 \[Omega])+6400 q2 \[Omega]^8 (-1+6 \[Omega])+640 q2^2 \[Omega]^6 (-5+18 \[Omega])+q2^5 (-5+34 \[Omega])+4 q2^4 \[Omega]^2 (-25+44 \[Omega])) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(480 Z^5))+dot[a,k1] ((mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega] (109 q2^3+620 q2^2 \[Omega]^2+2160 q2 \[Omega]^4+1600 \[Omega]^6) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(80 Z^5)+(mH^3 \[Pi] q2 \[Kappa]^4 (5120 \[Omega]^10+160 q2^3 \[Omega]^4 (5+4 \[Omega])+6400 q2 \[Omega]^8 (1+6 \[Omega])+640 q2^2 \[Omega]^6 (5+18 \[Omega])+q2^5 (5+34 \[Omega])+4 q2^4 \[Omega]^2 (25+44 \[Omega])) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(480 Z^5))+dot[k2,\[CurlyEpsilon]1] (dot[a,k2] ((mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (109 q2^3+620 q2^2 \[Omega]^2+2160 q2 \[Omega]^4+1600 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(20 Z^5)+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (17 q2^4+88 q2^3 \[Omega]^2+320 q2^2 \[Omega]^4+5760 q2 \[Omega]^6+19200 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(120 Z^5))+dot[a,k1] ((mH^3 \[Pi] q2^3 \[Kappa]^4 (193 q2^3+764 q2^2 \[Omega]^2+1840 q2 \[Omega]^4-4800 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(240 Z^5)-(mH^3 \[Pi] q2 \[Kappa]^4 (77 q2^5+1292 q2^4 \[Omega]^2+6496 q2^3 \[Omega]^4+8320 q2^2 \[Omega]^6+11520 q2 \[Omega]^8+76800 \[Omega]^10) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(960 Z^5))))+dot[a,\[CurlyEpsilon]1] (dot[k1,\[CurlyEpsilon]2]^2 (((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (3 q2^3-204 q2^2 \[Omega]^2+400 q2 \[Omega]^4+960 \[Omega]^6) dot[a,k1])/(40 Z^5)+(mH^3 \[Pi] q2 \[Kappa]^4 (77 q2^4-252 q2^3 \[Omega]^2-4848 q2^2 \[Omega]^4-36160 q2 \[Omega]^6-53760 \[Omega]^8) dot[a,k2])/(480 Z^5)) dot[k2,\[CurlyEpsilon]1]+(mH^3 \[Pi] \[Kappa]^4 (5 q2^5+5120 \[Omega]^10+6400 q2 \[Omega]^8 (1+3 \[Omega])+320 q2^2 \[Omega]^6 (10+81 \[Omega])+80 q2^3 \[Omega]^4 (10+93 \[Omega])+4 q2^4 \[Omega]^2 (25+327 \[Omega])) dot[a,k1] dot[vH,\[CurlyEpsilon]1])/(240 Z^5)+(mH^3 \[Pi] \[Kappa]^4 (5120 \[Omega]^10+6400 q2 \[Omega]^8 (1+3 \[Omega])+320 q2^2 \[Omega]^6 (10+51 \[Omega])+80 q2^3 \[Omega]^4 (10+139 \[Omega])+q2^5 (5+386 \[Omega])+4 q2^4 \[Omega]^2 (25+709 \[Omega])) dot[a,k2] dot[vH,\[CurlyEpsilon]1])/(240 Z^5))+dot[k2,\[CurlyEpsilon]1] ((mH^3 \[Pi] q2^2 \[Kappa]^4 (43 q2^4-436 q2^3 \[Omega]^2+1840 q2^2 \[Omega]^4+14400 q2 \[Omega]^6+38400 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]2]^2)/(480 Z^5)+(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (109 q2^3+620 q2^2 \[Omega]^2+2160 q2 \[Omega]^4+1600 \[Omega]^6) dot[a,k2] dot[vH,\[CurlyEpsilon]2]^2)/(40 Z^5))+dot[a,\[CurlyEpsilon]2] ((mH^3 \[Pi] q2 \[Kappa]^4 (-1280 \[Omega]^8+640 q2 \[Omega]^6 (-2+15 \[Omega])+480 q2^2 \[Omega]^4 (-1+17 \[Omega])+40 q2^3 \[Omega]^2 (-2+65 \[Omega])+q2^4 (-5+386 \[Omega])) dot[k2,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(480 Z^4)-(mH^3 \[Pi] q2^3 \[Kappa]^4 (193 q2^3+1300 q2^2 \[Omega]^2+4080 q2 \[Omega]^4+4800 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(480 Z^4)+(mH^3 \[Pi] q2^2 \[Kappa]^4 (77 q2^4+848 q2^3 \[Omega]^2+2400 q2^2 \[Omega]^4-3840 q2 \[Omega]^6-19200 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(1920 Z^4))+dot[a,k2] (-((mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega] (109 q2^3+620 q2^2 \[Omega]^2+2160 q2 \[Omega]^4+1600 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(80 Z^5))-(mH^3 \[Pi] q2 \[Kappa]^4 (-5120 \[Omega]^10+160 q2^3 \[Omega]^4 (-5+4 \[Omega])+6400 q2 \[Omega]^8 (-1+6 \[Omega])+640 q2^2 \[Omega]^6 (-5+18 \[Omega])+q2^5 (-5+34 \[Omega])+4 q2^4 \[Omega]^2 (-25+44 \[Omega])) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(480 Z^5))+dot[a,k1] ((mH^3 \[Pi] q2^3 \[Kappa]^4 \[Omega] (109 q2^3+620 q2^2 \[Omega]^2+2160 q2 \[Omega]^4+1600 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(80 Z^5)+(mH^3 \[Pi] q2 \[Kappa]^4 (5120 \[Omega]^10+160 q2^3 \[Omega]^4 (5+4 \[Omega])+6400 q2 \[Omega]^8 (1+6 \[Omega])+640 q2^2 \[Omega]^6 (5+18 \[Omega])+q2^5 (5+34 \[Omega])+4 q2^4 \[Omega]^2 (25+44 \[Omega])) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(480 Z^5))+dot[k1,\[CurlyEpsilon]2] (dot[a,\[CurlyEpsilon]2] (-((mH^3 \[Pi] q2 \[Kappa]^4 (77 q2^4-696 q2^3 \[Omega]^2-8000 q2^2 \[Omega]^4-36480 q2 \[Omega]^6-57600 \[Omega]^8) dot[k2,\[CurlyEpsilon]1])/(960 Z^4))-(mH^3 \[Pi] q2 \[Kappa]^4 (1280 \[Omega]^8+640 q2 \[Omega]^6 (2+15 \[Omega])+480 q2^2 \[Omega]^4 (1+17 \[Omega])+40 q2^3 \[Omega]^2 (2+65 \[Omega])+q2^4 (5+386 \[Omega])) dot[vH,\[CurlyEpsilon]1])/(480 Z^4))+dot[k2,\[CurlyEpsilon]1] ((mH^3 \[Pi] \[Kappa]^4 (-5120 \[Omega]^10+6400 q2 \[Omega]^8 (-1+6 \[Omega])+160 q2^3 \[Omega]^4 (-5+19 \[Omega])+640 q2^2 \[Omega]^6 (-5+27 \[Omega])+q2^5 (-5+52 \[Omega])-4 q2^4 \[Omega]^2 (25+262 \[Omega])) dot[a,k1] dot[vH,\[CurlyEpsilon]2])/(240 Z^5)-(mH^3 \[Pi] \[Kappa]^4 (5120 \[Omega]^10-6400 q2 \[Omega]^8 (-1+6 \[Omega])+160 q2^3 \[Omega]^4 (5+19 \[Omega])-640 q2^2 \[Omega]^6 (-5+33 \[Omega])+4 q2^4 \[Omega]^2 (25+338 \[Omega])+q2^5 (5+352 \[Omega])) dot[a,k2] dot[vH,\[CurlyEpsilon]2])/(240 Z^5))+dot[a,k1] ((mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (109 q2^3+620 q2^2 \[Omega]^2+2160 q2 \[Omega]^4+1600 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(20 Z^5)+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (17 q2^4+88 q2^3 \[Omega]^2+320 q2^2 \[Omega]^4+5760 q2 \[Omega]^6+19200 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(120 Z^5))+dot[a,k2] ((mH^3 \[Pi] q2^3 \[Kappa]^4 (193 q2^3+764 q2^2 \[Omega]^2+1840 q2 \[Omega]^4-4800 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(240 Z^5)-(mH^3 \[Pi] q2 \[Kappa]^4 (77 q2^5+1292 q2^4 \[Omega]^2+6496 q2^3 \[Omega]^4+8320 q2^2 \[Omega]^6+11520 q2 \[Omega]^8+76800 \[Omega]^10) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(960 Z^5))))+dot[k1,\[CurlyEpsilon]2] (dot[a,\[CurlyEpsilon]2] (((mH^3 \[Pi] q2 \[Kappa]^4 (77 q2^4-252 q2^3 \[Omega]^2-4848 q2^2 \[Omega]^4-36160 q2 \[Omega]^6-53760 \[Omega]^8) dot[a,k1])/(480 Z^5)+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (3 q2^3-204 q2^2 \[Omega]^2+400 q2 \[Omega]^4+960 \[Omega]^6) dot[a,k2])/(40 Z^5)) dot[k2,\[CurlyEpsilon]1]^2+(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (109 q2^3+620 q2^2 \[Omega]^2+2160 q2 \[Omega]^4+1600 \[Omega]^6) dot[a,k1] dot[vH,\[CurlyEpsilon]1]^2)/(40 Z^5)+(mH^3 \[Pi] q2^2 \[Kappa]^4 (43 q2^4-436 q2^3 \[Omega]^2+1840 q2^2 \[Omega]^4+14400 q2 \[Omega]^6+38400 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]1]^2)/(480 Z^5)+dot[k2,\[CurlyEpsilon]1] ((mH^3 \[Pi] \[Kappa]^4 (-5120 \[Omega]^10-6400 q2 \[Omega]^8 (1+6 \[Omega])+160 q2^3 \[Omega]^4 (-5+19 \[Omega])-640 q2^2 \[Omega]^6 (5+33 \[Omega])+4 q2^4 \[Omega]^2 (-25+338 \[Omega])+q2^5 (-5+352 \[Omega])) dot[a,k1] dot[vH,\[CurlyEpsilon]1])/(240 Z^5)-(mH^3 \[Pi] \[Kappa]^4 (5120 \[Omega]^10+6400 q2 \[Omega]^8 (1+6 \[Omega])+160 q2^3 \[Omega]^4 (5+19 \[Omega])+640 q2^2 \[Omega]^6 (5+27 \[Omega])+q2^5 (5+52 \[Omega])-4 q2^4 \[Omega]^2 (-25+262 \[Omega])) dot[a,k2] dot[vH,\[CurlyEpsilon]1])/(240 Z^5)))+dot[k2,\[CurlyEpsilon]1]^2 ((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (1423 q2^5+15660 q2^4 \[Omega]^2+55392 q2^3 \[Omega]^4-26240 q2^2 \[Omega]^6-779520 q2 \[Omega]^8-1704960 \[Omega]^10) dot[a,a] dot[vH,\[CurlyEpsilon]2])/(960 Z^6)-(mH^3 \[Pi] \[Kappa]^4 (269 q2^5 \[Omega]-1332 q2^4 \[Omega]^3+6048 q2^3 \[Omega]^5+22400 q2^2 \[Omega]^7+88320 q2 \[Omega]^9-312320 \[Omega]^11) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]2])/(320 Z^6)-(mH^3 \[Pi] \[Kappa]^4 (463 q2^5 \[Omega]+15396 q2^4 \[Omega]^3+51936 q2^3 \[Omega]^5+154240 q2^2 \[Omega]^7-564480 q2 \[Omega]^9-936960 \[Omega]^11) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]2])/(480 Z^6)-(mH^3 \[Pi] \[Kappa]^4 (245 q2^5 \[Omega]+204 q2^4 \[Omega]^3+9376 q2^3 \[Omega]^5+1920 q2^2 \[Omega]^7+57600 q2 \[Omega]^9-312320 \[Omega]^11) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]2])/(320 Z^6))+dot[a,a] (-((mH^3 \[Pi] q2 \[Kappa]^4 (40960 \[Omega]^12-640 q2^3 \[Omega]^6 (-20+9 \[Omega])-15360 q2 \[Omega]^10 (-4+95 \[Omega])+480 q2^4 \[Omega]^4 (5+101 \[Omega])-3840 q2^2 \[Omega]^8 (-10+163 \[Omega])+12 q2^5 \[Omega]^2 (20+1097 \[Omega])+q2^6 (10+1191 \[Omega])) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(960 Z^6))+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (q2+4 \[Omega]^2)^2 (1423 q2^5-30720 \[Omega]^9-11520 q2^2 \[Omega]^5 (1+7 \[Omega])+480 q2^3 \[Omega]^3 (-4+27 \[Omega])-3840 q2 \[Omega]^7 (8+95 \[Omega])+40 q2^4 \[Omega] (-3+226 \[Omega])) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(1920 Z^6))+dot[a,k2]^2 ((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (1347 q2^5+8708 q2^4 \[Omega]^2+40800 q2^3 \[Omega]^4+67200 q2^2 \[Omega]^6+34560 q2 \[Omega]^8-486400 \[Omega]^10) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(320 Z^6)-1/(1920 Z^6) mH^3 \[Pi] \[Kappa]^4 (-30720 q2 \[Omega]^10 (8+57 \[Omega])+3840 q2^2 \[Omega]^8 (-40+79 \[Omega])+120 q2^5 \[Omega]^2 (-8+119 \[Omega])-20480 \[Omega]^12 (8+285 \[Omega])+1280 q2^3 \[Omega]^6 (-40+299 \[Omega])+q2^6 (-40+463 \[Omega])+48 q2^4 \[Omega]^4 (-200+2539 \[Omega])) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])+dot[a,k1]^2 ((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (95 q2^5+52 q2^4 \[Omega]^2+736 q2^3 \[Omega]^4-2944 q2^2 \[Omega]^6-3328 q2 \[Omega]^8-97280 \[Omega]^10) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(64 Z^6)-1/(1920 Z^6) mH^3 \[Pi] \[Kappa]^4 (-30720 q2 \[Omega]^10 (-16+17 \[Omega])+19200 q2^2 \[Omega]^8 (16+51 \[Omega])-20480 \[Omega]^12 (-16+285 \[Omega])+1280 q2^3 \[Omega]^6 (80+387 \[Omega])+24 q2^5 \[Omega]^2 (80+699 \[Omega])+q2^6 (80+735 \[Omega])+48 q2^4 \[Omega]^4 (400+2763 \[Omega])) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])+dot[a,k1] dot[a,k2] (-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (117 q2^5-4292 q2^4 \[Omega]^2-10080 q2^3 \[Omega]^4+30080 q2^2 \[Omega]^6+426240 q2 \[Omega]^8+486400 \[Omega]^10) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(160 Z^6))-1/(960 Z^6) mH^3 \[Pi] \[Kappa]^4 (-30720 q2 \[Omega]^10 (-4+197 \[Omega])+120 q2^5 \[Omega]^2 (4+219 \[Omega])+1280 q2^3 \[Omega]^6 (20+231 \[Omega])-3840 q2^2 \[Omega]^8 (-20+281 \[Omega])-20480 \[Omega]^12 (-4+285 \[Omega])+q2^6 (20+2007 \[Omega])+48 q2^4 \[Omega]^4 (100+2971 \[Omega])) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])+dot[k2,\[CurlyEpsilon]1] (dot[a,a] (-((mH^3 \[Pi] q2 \[Kappa]^4 (1423 q2^6+10896 q2^5 \[Omega]^2+2736 q2^4 \[Omega]^4-220160 q2^3 \[Omega]^6-756480 q2^2 \[Omega]^8+798720 q2 \[Omega]^10+5836800 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(1920 Z^6))+(mH^3 \[Pi] q2 \[Kappa]^4 (q2+4 \[Omega]^2)^2 (197 q2^4+304 q2^3 \[Omega]^2-4640 q2^2 \[Omega]^4-42240 q2 \[Omega]^6-142080 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(1280 Z^6))+dot[a,k1] dot[a,k2] ((mH^3 \[Pi] \[Kappa]^4 (109 q2^6+5184 q2^5 \[Omega]^2-1648 q2^4 \[Omega]^4-7680 q2^3 \[Omega]^6-180480 q2^2 \[Omega]^8+1187840 q2 \[Omega]^10+1945600 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(320 Z^6)-(mH^3 \[Pi] \[Kappa]^4 (349 q2^6+2712 q2^5 \[Omega]^2+46128 q2^4 \[Omega]^4+322816 q2^3 \[Omega]^6-11520 q2^2 \[Omega]^8-3532800 q2 \[Omega]^10-3747840 \[Omega]^12) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(1920 Z^6))+dot[a,k1]^2 ((mH^3 \[Pi] \[Kappa]^4 (245 q2^6-5184 q2^5 \[Omega]^2-25456 q2^4 \[Omega]^4-161280 q2^3 \[Omega]^6-211200 q2^2 \[Omega]^8-450560 q2 \[Omega]^10+1945600 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(640 Z^6)-(mH^3 \[Pi] \[Kappa]^4 (15 q2^6+1224 q2^5 \[Omega]^2+9744 q2^4 \[Omega]^4+42752 q2^3 \[Omega]^6+221440 q2^2 \[Omega]^8+215040 q2 \[Omega]^10-1249280 \[Omega]^12) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(1280 Z^6))+dot[a,k2]^2 ((mH^3 \[Pi] \[Kappa]^4 (245 q2^6-5184 q2^5 \[Omega]^2-25456 q2^4 \[Omega]^4-161280 q2^3 \[Omega]^6-211200 q2^2 \[Omega]^8-450560 q2 \[Omega]^10+1945600 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(640 Z^6)-(mH^3 \[Pi] \[Kappa]^4 (15 q2^6+1224 q2^5 \[Omega]^2+9744 q2^4 \[Omega]^4+42752 q2^3 \[Omega]^6+221440 q2^2 \[Omega]^8+215040 q2 \[Omega]^10-1249280 \[Omega]^12) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(1280 Z^6))));


(* ::Section::Closed:: *)
(*Bubble coefficient *)


cBubble[] :=cBubble[0,-1]/\[Epsilon]+cBubble[0,0]+sCounter*cBubble[0,-1]/\[Epsilon]+sCounter*cBubble[0,0]+ sCounter^2*cBubble[2,-1]/\[Epsilon] + sCounter^2*cBubble[2,0]


cBubble[0,-1] = dot[k1,\[CurlyEpsilon]2]^2 ((2 mH^3 \[Pi] \[Kappa]^4 \[Omega] (-q2 \[Omega]+8 \[Omega]^3) dot[k2,\[CurlyEpsilon]1]^2)/(3 Z^4)+(2 mH^3 \[Pi] \[Kappa]^4 (3 q2^2 \[Omega]+16 q2 \[Omega]^3+64 \[Omega]^5) dot[k2,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]1])/(3 Z^4)+(4 mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2^2+6 q2 \[Omega]^2+16 \[Omega]^4) dot[vH,\[CurlyEpsilon]1]^2)/Z^4)+(4 mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2^2+6 q2 \[Omega]^2+16 \[Omega]^4) dot[k2,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/Z^4+(mH^3 \[Pi] q2^2 \[Kappa]^4 (q2^2+6 q2 \[Omega]^2+16 \[Omega]^4) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/Z^4-(mH^3 \[Pi] q2 \[Kappa]^4 (3 q2^3+40 q2^2 \[Omega]^2+208 q2 \[Omega]^4+384 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(6 Z^4)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2+4 \[Omega]^2)^2 (5 q2+24 \[Omega]^2) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(6 Z^4)+dot[k2,\[CurlyEpsilon]1] (-((4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (q2^2+6 q2 \[Omega]^2+16 \[Omega]^4) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/Z^4)+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (3 q2^3+40 q2^2 \[Omega]^2+208 q2 \[Omega]^4+384 \[Omega]^6) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(3 Z^4))+dot[k1,\[CurlyEpsilon]2] (-((2 mH^3 \[Pi] \[Kappa]^4 \[Omega] (3 q2^2+16 q2 \[Omega]^2+64 \[Omega]^4) dot[k2,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(3 Z^4))+(4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (q2^2+6 q2 \[Omega]^2+16 \[Omega]^4) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/Z^4-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (3 q2^3+40 q2^2 \[Omega]^2+208 q2 \[Omega]^4+384 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(3 Z^4)+dot[k2,\[CurlyEpsilon]1] ((mH^3 \[Pi] \[Kappa]^4 (3 q2^3-8 q2^2 \[Omega]^2-80 q2 \[Omega]^4-384 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(3 Z^4)-(4 mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2^2+12 q2 \[Omega]^2+32 \[Omega]^4) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(3 Z^4)));


cBubble[0,0] = dot[k1,\[CurlyEpsilon]2]^2 ((mH^3 \[Pi] \[Kappa]^4 (17 q2 \[Omega]^2-16 \[Omega]^4) dot[k2,\[CurlyEpsilon]1]^2)/(9 Z^4)-(7 mH^3 \[Pi] \[Kappa]^4 \[Omega] (3 q2^2+8 q2 \[Omega]^2+32 \[Omega]^4) dot[k2,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]1])/(9 Z^4)+(mH^3 \[Pi] \[Kappa]^4 (11 q2^3+72 q2^2 \[Omega]^2+256 q2 \[Omega]^4+128 \[Omega]^6) dot[vH,\[CurlyEpsilon]1]^2)/(12 Z^4))+(mH^3 \[Pi] \[Kappa]^4 (11 q2^3+72 q2^2 \[Omega]^2+256 q2 \[Omega]^4+128 \[Omega]^6) dot[k2,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(12 Z^4)+(mH^3 \[Pi] q2^2 \[Kappa]^4 (11 q2^3+72 q2^2 \[Omega]^2+256 q2 \[Omega]^4+128 \[Omega]^6) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(48 Z^4 \[Omega]^2)-(mH^3 \[Pi] q2 \[Kappa]^4 (3 q2^3+40 q2^2 \[Omega]^2+136 q2 \[Omega]^4+96 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(9 Z^4)+(2 mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2+3 \[Omega]^2) (q2+4 \[Omega]^2)^2 dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(9 Z^4)+dot[k2,\[CurlyEpsilon]1] (-((mH^3 \[Pi] q2 \[Kappa]^4 (11 q2^3+72 q2^2 \[Omega]^2+256 q2 \[Omega]^4+128 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(12 Z^4 \[Omega]))+(2 mH^3 \[Pi] \[Kappa]^4 \[Omega] (3 q2^3+40 q2^2 \[Omega]^2+136 q2 \[Omega]^4+96 \[Omega]^6) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(9 Z^4))+dot[k1,\[CurlyEpsilon]2] ((7 mH^3 \[Pi] \[Kappa]^4 \[Omega] (3 q2^2+8 q2 \[Omega]^2+32 \[Omega]^4) dot[k2,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(9 Z^4)+(mH^3 \[Pi] q2 \[Kappa]^4 (11 q2^3+72 q2^2 \[Omega]^2+256 q2 \[Omega]^4+128 \[Omega]^6) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(12 Z^4 \[Omega])-(2 mH^3 \[Pi] \[Kappa]^4 \[Omega] (3 q2^3+40 q2^2 \[Omega]^2+136 q2 \[Omega]^4+96 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(9 Z^4)+dot[k2,\[CurlyEpsilon]1] (-((mH^3 \[Pi] \[Kappa]^4 (27 q2^3+136 q2^2 \[Omega]^2+496 q2 \[Omega]^4+192 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(9 Z^4))+(4 mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2^2+18 q2 \[Omega]^2+56 \[Omega]^4) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(9 Z^4)));


cBubble[1,-1] = -((I mH^3 \[Pi] \[Kappa]^4 \[Omega] (q2+4 \[Omega]^2)^2 (q2+8 \[Omega]^2) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/(2 Z^4))+dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] ((I mH^3 \[Pi] q2 \[Kappa]^4 (3 q2^3+24 q2^2 \[Omega]^2+112 q2 \[Omega]^4+256 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(12 Z^4)+(I mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2^3+4 q2^2 \[Omega]^2+48 q2 \[Omega]^4+192 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(3 Z^4))+dot[k1,\[CurlyEpsilon]2]^2 (-((2 I mH^3 \[Pi] \[Kappa]^4 \[Omega] (3 q2^2+8 q2 \[Omega]^2+80 \[Omega]^4) dot[vH,\[CurlyEpsilon]1]^2 Eps[a,k1,k2,vH])/(3 Z^4))+dot[k2,\[CurlyEpsilon]1] (-((8 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (-q2+8 \[Omega]^2) dot[vH,\[CurlyEpsilon]1] Eps[a,k1,k2,vH])/(3 Z^4))-(I mH^3 \[Pi] \[Kappa]^4 \[Omega] (q2^2+16 \[Omega]^4) Eps[a,k1,vH,\[CurlyEpsilon]1])/Z^4-(32 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (q2+\[Omega]^2) Eps[a,k2,vH,\[CurlyEpsilon]1])/(3 Z^4))+dot[vH,\[CurlyEpsilon]1] (-((4 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (3 q2^2+8 q2 \[Omega]^2+32 \[Omega]^4) Eps[a,k1,vH,\[CurlyEpsilon]1])/(3 Z^4))-(I mH^3 \[Pi] \[Kappa]^4 (3 q2^3+12 q2^2 \[Omega]^2+112 q2 \[Omega]^4+64 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(6 Z^4)))+dot[vH,\[CurlyEpsilon]1]^2 (-((I mH^3 \[Pi] q2 \[Kappa]^4 (q2^3-4 q2^2 \[Omega]^2+16 q2 \[Omega]^4-64 \[Omega]^6) dot[vH,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/(2 Z^4 \[Omega]))+dot[vH,\[CurlyEpsilon]2] (-((2 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (5 q2^2+8 q2 \[Omega]^2+48 \[Omega]^4) Eps[a,k1,vH,\[CurlyEpsilon]2])/(3 Z^4))-(I mH^3 \[Pi] q2^2 \[Kappa]^4 (3 q2^2+8 q2 \[Omega]^2+32 \[Omega]^4) Eps[a,k2,vH,\[CurlyEpsilon]2])/(3 Z^4)))+dot[k2,\[CurlyEpsilon]1]^2 (-((2 I mH^3 \[Pi] \[Kappa]^4 \[Omega] (3 q2^2+8 q2 \[Omega]^2+80 \[Omega]^4) dot[vH,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/(3 Z^4))+dot[vH,\[CurlyEpsilon]2] (-((I mH^3 \[Pi] \[Kappa]^4 (3 q2^3+12 q2^2 \[Omega]^2+112 q2 \[Omega]^4+64 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(6 Z^4))-(4 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (3 q2^2+8 q2 \[Omega]^2+32 \[Omega]^4) Eps[a,k2,vH,\[CurlyEpsilon]2])/(3 Z^4)))+(I mH^3 \[Pi] \[Kappa]^4 \[Omega] (-3 q2^3-28 q2^2 \[Omega]^2-16 q2 \[Omega]^4+192 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(12 Z^3)+dot[k2,\[CurlyEpsilon]1] (dot[vH,\[CurlyEpsilon]2]^2 ((2 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (3 q2^2+8 q2 \[Omega]^2+32 \[Omega]^4) Eps[a,k1,vH,\[CurlyEpsilon]1])/(3 Z^4)+(4 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (5 q2^2+8 q2 \[Omega]^2+48 \[Omega]^4) Eps[a,k2,vH,\[CurlyEpsilon]1])/(3 Z^4))+dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] (-((I mH^3 \[Pi] \[Kappa]^4 \[Omega] (3 q2^3+44 q2^2 \[Omega]^2+144 q2 \[Omega]^4+64 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(6 Z^4))-(I mH^3 \[Pi] \[Kappa]^4 \[Omega] (3 q2^3+24 q2^2 \[Omega]^2+112 q2 \[Omega]^4+256 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(6 Z^4))+dot[vH,\[CurlyEpsilon]1] ((2 I mH^3 \[Pi] \[Kappa]^4 (3 q2^3-2 q2^2 \[Omega]^2+64 q2 \[Omega]^4-96 \[Omega]^6) dot[vH,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/(3 Z^4)+dot[vH,\[CurlyEpsilon]2] ((I mH^3 \[Pi] \[Kappa]^4 (q2^4+4 q2^3 \[Omega]^2+64 q2^2 \[Omega]^4+64 q2 \[Omega]^6+256 \[Omega]^8) Eps[a,k1,vH,\[CurlyEpsilon]2])/(4 Z^4 \[Omega])+(4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (3 q2^2+8 q2 \[Omega]^2+32 \[Omega]^4) Eps[a,k2,vH,\[CurlyEpsilon]2])/(3 Z^4)))+dot[vH,\[CurlyEpsilon]2] (-((I mH^3 \[Pi] \[Kappa]^4 (3 q2^3+28 q2^2 \[Omega]^2+240 q2 \[Omega]^4+704 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(6 Z^4))-(I mH^3 \[Pi] \[Kappa]^4 (3 q2^3+32 q2 \[Omega]^4-192 \[Omega]^6) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(12 Z^3)))+dot[k1,\[CurlyEpsilon]2] (dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] ((I mH^3 \[Pi] \[Kappa]^4 \[Omega] (3 q2^3+24 q2^2 \[Omega]^2+112 q2 \[Omega]^4+256 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(6 Z^4)+(I mH^3 \[Pi] \[Kappa]^4 \[Omega] (3 q2^3+44 q2^2 \[Omega]^2+144 q2 \[Omega]^4+64 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(6 Z^4))+dot[k2,\[CurlyEpsilon]1]^2 ((8 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (-q2+8 \[Omega]^2) dot[vH,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(3 Z^4)+(32 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (q2+\[Omega]^2) Eps[a,k1,vH,\[CurlyEpsilon]2])/(3 Z^4)+(I mH^3 \[Pi] \[Kappa]^4 \[Omega] (q2^2+16 \[Omega]^4) Eps[a,k2,vH,\[CurlyEpsilon]2])/Z^4)+dot[vH,\[CurlyEpsilon]1]^2 ((2 I mH^3 \[Pi] \[Kappa]^4 (-3 q2^3+2 q2^2 \[Omega]^2-64 q2 \[Omega]^4+96 \[Omega]^6) dot[vH,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(3 Z^4)-(4 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (5 q2^2+8 q2 \[Omega]^2+48 \[Omega]^4) Eps[a,k1,vH,\[CurlyEpsilon]2])/(3 Z^4)-(2 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (3 q2^2+8 q2 \[Omega]^2+32 \[Omega]^4) Eps[a,k2,vH,\[CurlyEpsilon]2])/(3 Z^4))+dot[k2,\[CurlyEpsilon]1] ((8 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (q2+4 \[Omega]^2) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/Z^4+dot[vH,\[CurlyEpsilon]2] ((I mH^3 \[Pi] \[Kappa]^4 (-3 q2^3+24 q2^2 \[Omega]^2+16 q2 \[Omega]^4+256 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(6 Z^4)+(I mH^3 \[Pi] q2 \[Kappa]^4 (3 q2^2+8 q2 \[Omega]^2+176 \[Omega]^4) Eps[a,k2,vH,\[CurlyEpsilon]1])/(6 Z^4))+dot[vH,\[CurlyEpsilon]1] ((2 I mH^3 \[Pi] \[Kappa]^4 \[Omega] (9 q2^2-16 q2 \[Omega]^2+176 \[Omega]^4) dot[vH,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(3 Z^4)+(I mH^3 \[Pi] q2 \[Kappa]^4 (3 q2^2+8 q2 \[Omega]^2+176 \[Omega]^4) Eps[a,k1,vH,\[CurlyEpsilon]2])/(6 Z^4)+(I mH^3 \[Pi] \[Kappa]^4 (-3 q2^3+24 q2^2 \[Omega]^2+16 q2 \[Omega]^4+256 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(6 Z^4))-(2 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^3 (-7 q2+4 \[Omega]^2) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(3 Z^3))+dot[vH,\[CurlyEpsilon]1] ((I mH^3 \[Pi] \[Kappa]^4 (3 q2^3+28 q2^2 \[Omega]^2+240 q2 \[Omega]^4+704 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(6 Z^4)+dot[vH,\[CurlyEpsilon]2] (-((4 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (3 q2^2+8 q2 \[Omega]^2+32 \[Omega]^4) Eps[a,k1,vH,\[CurlyEpsilon]1])/(3 Z^4))-(I mH^3 \[Pi] \[Kappa]^4 (q2^4+4 q2^3 \[Omega]^2+64 q2^2 \[Omega]^4+64 q2 \[Omega]^6+256 \[Omega]^8) Eps[a,k2,vH,\[CurlyEpsilon]1])/(4 Z^4 \[Omega]))+(I mH^3 \[Pi] \[Kappa]^4 (3 q2^3+32 q2 \[Omega]^4-192 \[Omega]^6) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(12 Z^3)))+dot[vH,\[CurlyEpsilon]1] (dot[vH,\[CurlyEpsilon]2]^2 (-((I mH^3 \[Pi] q2^2 \[Kappa]^4 (3 q2^2+8 q2 \[Omega]^2+32 \[Omega]^4) Eps[a,k1,vH,\[CurlyEpsilon]1])/(3 Z^4))-(2 I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (5 q2^2+8 q2 \[Omega]^2+48 \[Omega]^4) Eps[a,k2,vH,\[CurlyEpsilon]1])/(3 Z^4))+dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] ((I mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2^3+4 q2^2 \[Omega]^2+48 q2 \[Omega]^4+192 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(3 Z^4)+(I mH^3 \[Pi] q2 \[Kappa]^4 (3 q2^3+24 q2^2 \[Omega]^2+112 q2 \[Omega]^4+256 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(12 Z^4))+dot[vH,\[CurlyEpsilon]2] ((I mH^3 \[Pi] \[Kappa]^4 (3 q2^4+24 q2^3 \[Omega]^2+224 q2^2 \[Omega]^4+512 q2 \[Omega]^6-768 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(12 Z^4 \[Omega])+(I mH^3 \[Pi] q2 \[Kappa]^4 (3 q2^3+32 q2 \[Omega]^4-192 \[Omega]^6) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(24 Z^3 \[Omega])));


cBubble[1,0] = (I mH^3 \[Pi] \[Kappa]^4 \[Omega] (q2+4 \[Omega]^2)^3 dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/(2 Z^4)+dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] ((I mH^3 \[Pi] q2 \[Kappa]^4 (3 q2^3+42 q2^2 \[Omega]^2+208 q2 \[Omega]^4+352 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(18 Z^4)+(2 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (7 q2^3+94 q2^2 \[Omega]^2+432 q2 \[Omega]^4+672 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(9 Z^4))+dot[k1,\[CurlyEpsilon]2]^2 (-((8 I mH^3 \[Pi] \[Kappa]^4 \[Omega] (-3 q2^2-8 q2 \[Omega]^2+4 \[Omega]^4) dot[vH,\[CurlyEpsilon]1]^2 Eps[a,k1,k2,vH])/(9 Z^4))+dot[k2,\[CurlyEpsilon]1] (-((4 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (11 q2+32 \[Omega]^2) dot[vH,\[CurlyEpsilon]1] Eps[a,k1,k2,vH])/(9 Z^4))+(I mH^3 \[Pi] \[Kappa]^4 (5 q2^2 \[Omega]+12 q2 \[Omega]^3-16 \[Omega]^5) Eps[a,k1,vH,\[CurlyEpsilon]1])/(3 Z^4)+(I mH^3 \[Pi] \[Kappa]^4 \[Omega] (-9 q2^2+8 q2 \[Omega]^2+128 \[Omega]^4) Eps[a,k2,vH,\[CurlyEpsilon]1])/(9 Z^4))+dot[vH,\[CurlyEpsilon]1] (-((I mH^3 \[Pi] \[Kappa]^4 (21 q2^3+120 q2^2 \[Omega]^2+368 q2 \[Omega]^4+704 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(18 Z^4))+(I mH^3 \[Pi] \[Kappa]^4 (9 q2^3+48 q2^2 \[Omega]^2+152 q2 \[Omega]^4+320 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(9 Z^4)))+dot[k2,\[CurlyEpsilon]1]^2 (-((8 I mH^3 \[Pi] \[Kappa]^4 \[Omega] (-3 q2^2-8 q2 \[Omega]^2+4 \[Omega]^4) dot[vH,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/(9 Z^4))+dot[vH,\[CurlyEpsilon]2] ((I mH^3 \[Pi] \[Kappa]^4 (9 q2^3+48 q2^2 \[Omega]^2+152 q2 \[Omega]^4+320 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(9 Z^4)-(I mH^3 \[Pi] \[Kappa]^4 (21 q2^3+120 q2^2 \[Omega]^2+368 q2 \[Omega]^4+704 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(18 Z^4)))+dot[vH,\[CurlyEpsilon]1]^2 ((I mH^3 \[Pi] q2 \[Kappa]^4 (13 q2^3+72 q2^2 \[Omega]^2+224 q2 \[Omega]^4+448 \[Omega]^6) dot[vH,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/(6 Z^4 \[Omega])+dot[vH,\[CurlyEpsilon]2] (-((I mH^3 \[Pi] q2 \[Kappa]^4 (27 q2^3+184 q2^2 \[Omega]^2+688 q2 \[Omega]^4+1344 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(18 Z^4))-(I mH^3 \[Pi] q2^2 \[Kappa]^4 (21 q2^3+120 q2^2 \[Omega]^2+368 q2 \[Omega]^4+704 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(72 Z^4 \[Omega]^2)))+(I mH^3 \[Pi] \[Kappa]^4 \[Omega] (9 q2^3+124 q2^2 \[Omega]^2+688 q2 \[Omega]^4+1344 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(36 Z^3)+dot[k1,\[CurlyEpsilon]2] (dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] ((I mH^3 \[Pi] \[Kappa]^4 \[Omega] (3 q2^3+42 q2^2 \[Omega]^2+208 q2 \[Omega]^4+352 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(9 Z^4)-(I mH^3 \[Pi] \[Kappa]^4 \[Omega] (9 q2^3+104 q2^2 \[Omega]^2+432 q2 \[Omega]^4+640 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(18 Z^4))+dot[k2,\[CurlyEpsilon]1]^2 ((4 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (11 q2+32 \[Omega]^2) dot[vH,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(9 Z^4)-(I mH^3 \[Pi] \[Kappa]^4 \[Omega] (-9 q2^2+8 q2 \[Omega]^2+128 \[Omega]^4) Eps[a,k1,vH,\[CurlyEpsilon]2])/(9 Z^4)+(I mH^3 \[Pi] \[Kappa]^4 \[Omega] (-5 q2^2-12 q2 \[Omega]^2+16 \[Omega]^4) Eps[a,k2,vH,\[CurlyEpsilon]2])/(3 Z^4))+dot[vH,\[CurlyEpsilon]1]^2 ((I mH^3 \[Pi] \[Kappa]^4 (51 q2^3+248 q2^2 \[Omega]^2+656 q2 \[Omega]^4+1344 \[Omega]^6) dot[vH,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(9 Z^4)-(I mH^3 \[Pi] \[Kappa]^4 \[Omega] (27 q2^3+184 q2^2 \[Omega]^2+688 q2 \[Omega]^4+1344 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(9 Z^4)-(I mH^3 \[Pi] q2 \[Kappa]^4 (21 q2^3+120 q2^2 \[Omega]^2+368 q2 \[Omega]^4+704 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(36 Z^4 \[Omega]))+dot[k2,\[CurlyEpsilon]1] ((I mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (q2+4 \[Omega]^2) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/Z^4+dot[vH,\[CurlyEpsilon]2] ((2 I mH^3 \[Pi] \[Kappa]^4 (9 q2^3+39 q2^2 \[Omega]^2+80 q2 \[Omega]^4+176 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(9 Z^4)-(I mH^3 \[Pi] \[Kappa]^4 (9 q2^3+22 q2^2 \[Omega]^2+160 q2 \[Omega]^4+672 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(9 Z^4))+dot[vH,\[CurlyEpsilon]1] ((8 I mH^3 \[Pi] \[Kappa]^4 \[Omega] (-12 q2^2-23 q2 \[Omega]^2+52 \[Omega]^4) dot[vH,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(9 Z^4)-(I mH^3 \[Pi] \[Kappa]^4 (9 q2^3+22 q2^2 \[Omega]^2+160 q2 \[Omega]^4+672 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(9 Z^4)+(2 I mH^3 \[Pi] \[Kappa]^4 (9 q2^3+39 q2^2 \[Omega]^2+80 q2 \[Omega]^4+176 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(9 Z^4))+(I mH^3 \[Pi] \[Kappa]^4 (9 q2^2 \[Omega]+8 q2 \[Omega]^3-176 \[Omega]^5) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(18 Z^3))+dot[vH,\[CurlyEpsilon]1] (-((I mH^3 \[Pi] \[Kappa]^4 (9 q2^3+74 q2^2 \[Omega]^2+216 q2 \[Omega]^4+256 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(9 Z^4))+dot[vH,\[CurlyEpsilon]2] (-((I mH^3 \[Pi] q2 \[Kappa]^4 (21 q2^3+120 q2^2 \[Omega]^2+368 q2 \[Omega]^4+704 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(18 Z^4 \[Omega]))-(I mH^3 \[Pi] \[Kappa]^4 (-3 q2^4+2 q2^3 \[Omega]^2+72 q2^2 \[Omega]^4+352 q2 \[Omega]^6+896 \[Omega]^8) Eps[a,k2,vH,\[CurlyEpsilon]1])/(6 Z^4 \[Omega]))-(I mH^3 \[Pi] \[Kappa]^4 (9 q2^3+66 q2^2 \[Omega]^2+256 q2 \[Omega]^4+672 \[Omega]^6) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(18 Z^3)))+dot[k2,\[CurlyEpsilon]1] (dot[vH,\[CurlyEpsilon]2]^2 ((I mH^3 \[Pi] q2 \[Kappa]^4 (21 q2^3+120 q2^2 \[Omega]^2+368 q2 \[Omega]^4+704 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(36 Z^4 \[Omega])+(I mH^3 \[Pi] \[Kappa]^4 \[Omega] (27 q2^3+184 q2^2 \[Omega]^2+688 q2 \[Omega]^4+1344 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(9 Z^4))+dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] ((I mH^3 \[Pi] \[Kappa]^4 \[Omega] (9 q2^3+104 q2^2 \[Omega]^2+432 q2 \[Omega]^4+640 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(18 Z^4)-(I mH^3 \[Pi] \[Kappa]^4 \[Omega] (3 q2^3+42 q2^2 \[Omega]^2+208 q2 \[Omega]^4+352 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(9 Z^4))+dot[vH,\[CurlyEpsilon]1] (-((I mH^3 \[Pi] \[Kappa]^4 (51 q2^3+248 q2^2 \[Omega]^2+656 q2 \[Omega]^4+1344 \[Omega]^6) dot[vH,\[CurlyEpsilon]2]^2 Eps[a,k1,k2,vH])/(9 Z^4))+dot[vH,\[CurlyEpsilon]2] ((I mH^3 \[Pi] \[Kappa]^4 (-3 q2^4+2 q2^3 \[Omega]^2+72 q2^2 \[Omega]^4+352 q2 \[Omega]^6+896 \[Omega]^8) Eps[a,k1,vH,\[CurlyEpsilon]2])/(6 Z^4 \[Omega])+(I mH^3 \[Pi] q2 \[Kappa]^4 (21 q2^3+120 q2^2 \[Omega]^2+368 q2 \[Omega]^4+704 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(18 Z^4 \[Omega])))+dot[vH,\[CurlyEpsilon]2] ((I mH^3 \[Pi] \[Kappa]^4 (9 q2^3+74 q2^2 \[Omega]^2+216 q2 \[Omega]^4+256 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(9 Z^4)+(I mH^3 \[Pi] \[Kappa]^4 (9 q2^3+66 q2^2 \[Omega]^2+256 q2 \[Omega]^4+672 \[Omega]^6) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(18 Z^3)))+dot[vH,\[CurlyEpsilon]1] (dot[vH,\[CurlyEpsilon]2]^2 (-((I mH^3 \[Pi] q2^2 \[Kappa]^4 (21 q2^3+120 q2^2 \[Omega]^2+368 q2 \[Omega]^4+704 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]1])/(72 Z^4 \[Omega]^2))-(I mH^3 \[Pi] q2 \[Kappa]^4 (27 q2^3+184 q2^2 \[Omega]^2+688 q2 \[Omega]^4+1344 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]1])/(18 Z^4))+dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] ((2 I mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (7 q2^3+94 q2^2 \[Omega]^2+432 q2 \[Omega]^4+672 \[Omega]^6) Eps[a,k1,vH,\[CurlyEpsilon]2])/(9 Z^4)+(I mH^3 \[Pi] q2 \[Kappa]^4 (3 q2^3+42 q2^2 \[Omega]^2+208 q2 \[Omega]^4+352 \[Omega]^6) Eps[a,k2,vH,\[CurlyEpsilon]2])/(18 Z^4))+dot[vH,\[CurlyEpsilon]2] (-((I mH^3 \[Pi] \[Kappa]^4 (9 q2^4+102 q2^3 \[Omega]^2+592 q2^2 \[Omega]^4+1984 q2 \[Omega]^6+2688 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2] Eps[a,k1,k2,vH])/(18 Z^4 \[Omega]))-(I mH^3 \[Pi] q2 \[Kappa]^4 (9 q2^3+66 q2^2 \[Omega]^2+256 q2 \[Omega]^4+672 \[Omega]^6) Eps[a,vH,\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(36 Z^3 \[Omega])));


cBubble[2,-1] = dot[a,\[CurlyEpsilon]2]^2 (-((mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (-5 q2^2+64 q2 \[Omega]^2+240 \[Omega]^4) dot[k2,\[CurlyEpsilon]1]^2)/(15 Z^4))-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (5 q2^2-64 q2 \[Omega]^2-240 \[Omega]^4) dot[k2,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]1])/(15 Z^4)+(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (5 q2^2-64 q2 \[Omega]^2-240 \[Omega]^4) dot[vH,\[CurlyEpsilon]1]^2)/(60 Z^4))+dot[k1,\[CurlyEpsilon]2]^2 ((-((mH^3 \[Pi] \[Kappa]^4 (15 q2^5+180 q2^4 \[Omega]^2+872 q2^3 \[Omega]^4+2016 q2^2 \[Omega]^6+384 q2 \[Omega]^8-5632 \[Omega]^10) dot[a,a])/(30 Z^6))+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (-5 q2^3+40 q2^2 \[Omega]^2+48 q2 \[Omega]^4+512 \[Omega]^6) dot[a,k1]^2)/(5 Z^6)+(2 mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (-5 q2^3-144 q2^2 \[Omega]^2+816 q2 \[Omega]^4+1408 \[Omega]^6) dot[a,k1] dot[a,k2])/(15 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (-5 q2^3+40 q2^2 \[Omega]^2+48 q2 \[Omega]^4+512 \[Omega]^6) dot[a,k2]^2)/(5 Z^6)) dot[k2,\[CurlyEpsilon]1]^2-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (25 q2^4+360 q2^3 \[Omega]^2+2176 q2^2 \[Omega]^4+6784 q2 \[Omega]^6+8960 \[Omega]^8) dot[a,a] dot[vH,\[CurlyEpsilon]1]^2)/(10 Z^6)+(4 mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2^4+7 q2^3 \[Omega]^2+40 q2^2 \[Omega]^4+112 q2 \[Omega]^6+256 \[Omega]^8) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]1]^2)/Z^6+(mH^3 \[Pi] \[Kappa]^4 (5 q2^5+30 q2^4 \[Omega]^2+720 q2^3 \[Omega]^4+4352 q2^2 \[Omega]^6+14848 q2 \[Omega]^8+12800 \[Omega]^10) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]1]^2)/(10 Z^6)+(mH^3 \[Pi] \[Kappa]^4 (-15 q2^5+100 q2^4 \[Omega]^2+1272 q2^3 \[Omega]^4+6912 q2^2 \[Omega]^6+17536 q2 \[Omega]^8+30720 \[Omega]^10) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]1]^2)/(30 Z^6)+dot[k2,\[CurlyEpsilon]1] (-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (45 q2^4+650 q2^3 \[Omega]^2+3912 q2^2 \[Omega]^4+12000 q2 \[Omega]^6+15488 \[Omega]^8) dot[a,a] dot[vH,\[CurlyEpsilon]1])/(15 Z^6))+(2 mH^3 \[Pi] \[Kappa]^4 \[Omega] (5 q2^4+30 q2^3 \[Omega]^2+240 q2^2 \[Omega]^4+608 q2 \[Omega]^6+1792 \[Omega]^8) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]1])/(5 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (15 q2^4+1400 q2^3 \[Omega]^2+7968 q2^2 \[Omega]^4+34176 q2 \[Omega]^6+33536 \[Omega]^8) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]1])/(30 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (25 q2^4+80 q2^3 \[Omega]^2+672 q2^2 \[Omega]^4+2304 q2 \[Omega]^6+7424 \[Omega]^8) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]1])/(10 Z^6)))+dot[a,\[CurlyEpsilon]1]^2 (-((mH^3 \[Pi] \[Kappa]^4 \[Omega]^4 (-5 q2^2+64 q2 \[Omega]^2+240 \[Omega]^4) dot[k1,\[CurlyEpsilon]2]^2)/(15 Z^4))+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^3 (5 q2^2-64 q2 \[Omega]^2-240 \[Omega]^4) dot[k1,\[CurlyEpsilon]2] dot[vH,\[CurlyEpsilon]2])/(15 Z^4)+(mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega]^2 (5 q2^2-64 q2 \[Omega]^2-240 \[Omega]^4) dot[vH,\[CurlyEpsilon]2]^2)/(60 Z^4))+dot[k2,\[CurlyEpsilon]1]^2 (-((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega]^2 (25 q2^4+360 q2^3 \[Omega]^2+2176 q2^2 \[Omega]^4+6784 q2 \[Omega]^6+8960 \[Omega]^8) dot[a,a] dot[vH,\[CurlyEpsilon]2]^2)/(10 Z^6))+(mH^3 \[Pi] \[Kappa]^4 (-15 q2^5+100 q2^4 \[Omega]^2+1272 q2^3 \[Omega]^4+6912 q2^2 \[Omega]^6+17536 q2 \[Omega]^8+30720 \[Omega]^10) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(30 Z^6)+(mH^3 \[Pi] \[Kappa]^4 (5 q2^5+30 q2^4 \[Omega]^2+720 q2^3 \[Omega]^4+4352 q2^2 \[Omega]^6+14848 q2 \[Omega]^8+12800 \[Omega]^10) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]2]^2)/(10 Z^6)+(4 mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2^4+7 q2^3 \[Omega]^2+40 q2^2 \[Omega]^4+112 q2 \[Omega]^6+256 \[Omega]^8) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]2]^2)/Z^6)+dot[a,a] (-((mH^3 \[Pi] q2^3 \[Kappa]^4 (25 q2^4+360 q2^3 \[Omega]^2+2176 q2^2 \[Omega]^4+6784 q2 \[Omega]^6+8960 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(40 Z^6))+(mH^3 \[Pi] q2^2 \[Kappa]^4 (q2+4 \[Omega]^2)^2 (45 q2^3+440 q2^2 \[Omega]^2+1832 q2 \[Omega]^4+3360 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(60 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 (q2+4 \[Omega]^2)^3 (15 q2^3+180 q2^2 \[Omega]^2+892 q2 \[Omega]^4+1680 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(120 Z^6))+dot[a,k1]^2 ((mH^3 \[Pi] q2^2 \[Kappa]^4 (q2^4+7 q2^3 \[Omega]^2+40 q2^2 \[Omega]^4+112 q2 \[Omega]^6+256 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/Z^6-(mH^3 \[Pi] q2 \[Kappa]^4 (5 q2^5+130 q2^4 \[Omega]^2+1200 q2^3 \[Omega]^4+5568 q2^2 \[Omega]^6+15872 q2 \[Omega]^8+23040 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(20 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2+4 \[Omega]^2)^2 (15 q2^3+160 q2^2 \[Omega]^2+832 q2 \[Omega]^4+1920 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(30 Z^6))+dot[a,k2]^2 ((mH^3 \[Pi] q2^2 \[Kappa]^4 (q2^4+7 q2^3 \[Omega]^2+40 q2^2 \[Omega]^4+112 q2 \[Omega]^6+256 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/Z^6-(mH^3 \[Pi] q2 \[Kappa]^4 (5 q2^5+130 q2^4 \[Omega]^2+1200 q2^3 \[Omega]^4+5568 q2^2 \[Omega]^6+15872 q2 \[Omega]^8+23040 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(20 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2+4 \[Omega]^2)^2 (15 q2^3+160 q2^2 \[Omega]^2+832 q2 \[Omega]^4+1920 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(30 Z^6))+dot[a,k1] dot[a,k2] ((mH^3 \[Pi] q2^2 \[Kappa]^4 (5 q2^4+220 q2^3 \[Omega]^2+1376 q2^2 \[Omega]^4+4544 q2 \[Omega]^6+3840 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(10 Z^6)-(2 mH^3 \[Pi] q2 \[Kappa]^4 (15 q2^5+250 q2^4 \[Omega]^2+1896 q2^3 \[Omega]^4+8112 q2^2 \[Omega]^6+17152 q2 \[Omega]^8+11520 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(15 Z^6)+(mH^3 \[Pi] \[Kappa]^4 (q2+4 \[Omega]^2)^2 (15 q2^4+270 q2^3 \[Omega]^2+2224 q2^2 \[Omega]^4+7648 q2 \[Omega]^6+7680 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(60 Z^6))+dot[k2,\[CurlyEpsilon]1] (dot[a,a] ((mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega] (25 q2^4+360 q2^3 \[Omega]^2+2176 q2^2 \[Omega]^4+6784 q2 \[Omega]^6+8960 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(10 Z^6)-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (q2+4 \[Omega]^2)^2 (45 q2^3+440 q2^2 \[Omega]^2+1832 q2 \[Omega]^4+3360 \[Omega]^6) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(30 Z^6))+dot[a,k2]^2 (-((4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (q2^4+7 q2^3 \[Omega]^2+40 q2^2 \[Omega]^4+112 q2 \[Omega]^6+256 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (5 q2^5+130 q2^4 \[Omega]^2+1200 q2^3 \[Omega]^4+5568 q2^2 \[Omega]^6+15872 q2 \[Omega]^8+23040 \[Omega]^10) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(10 Z^6))+dot[a,k1] dot[a,k2] (-((mH^3 \[Pi] q2 \[Kappa]^4 (5 q2^5+50 q2^4 \[Omega]^2+1600 q2^3 \[Omega]^4+9856 q2^2 \[Omega]^6+33024 q2 \[Omega]^8+28160 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(20 Z^6 \[Omega]))+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (85 q2^5+1380 q2^4 \[Omega]^2+10144 q2^3 \[Omega]^4+42880 q2^2 \[Omega]^6+92416 q2 \[Omega]^8+66560 \[Omega]^10) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(20 Z^6))+dot[a,k1]^2 (-((mH^3 \[Pi] q2 \[Kappa]^4 (-5 q2^5+70 q2^4 \[Omega]^2+720 q2^3 \[Omega]^4+4352 q2^2 \[Omega]^6+12288 q2 \[Omega]^8+23040 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(20 Z^6 \[Omega]))+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (15 q2^5+640 q2^4 \[Omega]^2+7104 q2^3 \[Omega]^4+34560 q2^2 \[Omega]^6+92416 q2 \[Omega]^8+122880 \[Omega]^10) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(60 Z^6)))+dot[a,\[CurlyEpsilon]2] (dot[k2,\[CurlyEpsilon]1]^2 (-((mH^3 \[Pi] \[Kappa]^4 \[Omega] (45 q2^4+415 q2^3 \[Omega]^2+1796 q2^2 \[Omega]^4+3376 q2 \[Omega]^6+2880 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]2])/(15 Z^5))-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (-5 q2^4+10 q2^3 \[Omega]^2+120 q2^2 \[Omega]^4+672 q2 \[Omega]^6+640 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]2])/(10 Z^5))+dot[a,k2] (-((mH^3 \[Pi] q2^2 \[Kappa]^4 (-5 q2^4+10 q2^3 \[Omega]^2+120 q2^2 \[Omega]^4+672 q2 \[Omega]^6+640 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(40 Z^5 \[Omega]))-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (15 q2^4+80 q2^3 \[Omega]^2-224 q2^2 \[Omega]^4-256 q2 \[Omega]^6+3840 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(120 Z^5))+dot[a,k1] (-((mH^3 \[Pi] q2^2 \[Kappa]^4 (5 q2^4-10 q2^3 \[Omega]^2-120 q2^2 \[Omega]^4-672 q2 \[Omega]^6-640 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(40 Z^5 \[Omega]))+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (15 q2^4+80 q2^3 \[Omega]^2-224 q2^2 \[Omega]^4-256 q2 \[Omega]^6+3840 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(120 Z^5))+dot[k2,\[CurlyEpsilon]1] (dot[a,k2] ((mH^3 \[Pi] q2 \[Kappa]^4 (-5 q2^4+10 q2^3 \[Omega]^2+120 q2^2 \[Omega]^4+672 q2 \[Omega]^6+640 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(10 Z^5)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (15 q2^4+80 q2^3 \[Omega]^2-224 q2^2 \[Omega]^4-256 q2 \[Omega]^6+3840 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(60 Z^5))+dot[a,k1] ((mH^3 \[Pi] q2 \[Kappa]^4 (105 q2^4+800 q2^3 \[Omega]^2+3232 q2^2 \[Omega]^4+4736 q2 \[Omega]^6+3840 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(60 Z^5)-(mH^3 \[Pi] \[Kappa]^4 (15 q2^5+295 q2^4 \[Omega]^2+2152 q2^3 \[Omega]^4+7232 q2^2 \[Omega]^6+12416 q2 \[Omega]^8+11520 \[Omega]^10) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(60 Z^5))))+dot[a,\[CurlyEpsilon]1] (dot[k1,\[CurlyEpsilon]2]^2 (((mH^3 \[Pi] \[Kappa]^4 \[Omega] (5 q2^3 \[Omega]-60 q2^2 \[Omega]^3-48 q2 \[Omega]^5+64 \[Omega]^7) dot[a,k1])/(10 Z^5)+(mH^3 \[Pi] \[Kappa]^4 (15 q2^4+115 q2^3 \[Omega]^2+492 q2^2 \[Omega]^4+48 q2 \[Omega]^6-1088 \[Omega]^8) dot[a,k2])/(30 Z^5)) dot[k2,\[CurlyEpsilon]1]+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (-5 q2^4+10 q2^3 \[Omega]^2+120 q2^2 \[Omega]^4+672 q2 \[Omega]^6+640 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]1])/(10 Z^5)+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (45 q2^4+415 q2^3 \[Omega]^2+1796 q2^2 \[Omega]^4+3376 q2 \[Omega]^6+2880 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]1])/(15 Z^5))+dot[k2,\[CurlyEpsilon]1] ((mH^3 \[Pi] q2 \[Kappa]^4 (15 q2^4-50 q2^3 \[Omega]^2-184 q2^2 \[Omega]^4-32 q2 \[Omega]^6+1920 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]2]^2)/(60 Z^5)+(mH^3 \[Pi] q2 \[Kappa]^4 (-5 q2^4+10 q2^3 \[Omega]^2+120 q2^2 \[Omega]^4+672 q2 \[Omega]^6+640 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]2]^2)/(20 Z^5))+dot[a,\[CurlyEpsilon]2] ((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (75 q2^3+560 q2^2 \[Omega]^2+1712 q2 \[Omega]^4+1920 \[Omega]^6) dot[k2,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(60 Z^4)-(mH^3 \[Pi] q2^2 \[Kappa]^4 (75 q2^3+560 q2^2 \[Omega]^2+1712 q2 \[Omega]^4+1920 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(120 Z^4)+(mH^3 \[Pi] q2 \[Kappa]^4 (15 q2^4+220 q2^3 \[Omega]^2+1192 q2^2 \[Omega]^4+2688 q2 \[Omega]^6+1920 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(120 Z^4))+dot[a,k2] (-((mH^3 \[Pi] q2^2 \[Kappa]^4 (-5 q2^4+10 q2^3 \[Omega]^2+120 q2^2 \[Omega]^4+672 q2 \[Omega]^6+640 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(40 Z^5 \[Omega]))-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (15 q2^4+80 q2^3 \[Omega]^2-224 q2^2 \[Omega]^4-256 q2 \[Omega]^6+3840 \[Omega]^8) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(120 Z^5))+dot[a,k1] ((mH^3 \[Pi] q2^2 \[Kappa]^4 (-5 q2^4+10 q2^3 \[Omega]^2+120 q2^2 \[Omega]^4+672 q2 \[Omega]^6+640 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(40 Z^5 \[Omega])+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (15 q2^4+80 q2^3 \[Omega]^2-224 q2^2 \[Omega]^4-256 q2 \[Omega]^6+3840 \[Omega]^8) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(120 Z^5))+dot[k1,\[CurlyEpsilon]2] (dot[a,\[CurlyEpsilon]2] (-((mH^3 \[Pi] \[Kappa]^4 (15 q2^4+70 q2^3 \[Omega]^2+72 q2^2 \[Omega]^4-736 q2 \[Omega]^6-1920 \[Omega]^8) dot[k2,\[CurlyEpsilon]1])/(60 Z^4))-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (75 q2^3+560 q2^2 \[Omega]^2+1712 q2 \[Omega]^4+1920 \[Omega]^6) dot[vH,\[CurlyEpsilon]1])/(60 Z^4))+dot[k2,\[CurlyEpsilon]1] ((mH^3 \[Pi] \[Kappa]^4 \[Omega] (45 q2^4-280 q2^3 \[Omega]^2-512 q2^2 \[Omega]^4+128 q2 \[Omega]^6+3840 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]2])/(60 Z^5)-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (195 q2^4+1520 q2^3 \[Omega]^2+6688 q2^2 \[Omega]^4+9728 q2 \[Omega]^6+3840 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]2])/(60 Z^5))+dot[a,k1] ((mH^3 \[Pi] q2 \[Kappa]^4 (-5 q2^4+10 q2^3 \[Omega]^2+120 q2^2 \[Omega]^4+672 q2 \[Omega]^6+640 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(10 Z^5)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (15 q2^4+80 q2^3 \[Omega]^2-224 q2^2 \[Omega]^4-256 q2 \[Omega]^6+3840 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(60 Z^5))+dot[a,k2] ((mH^3 \[Pi] q2 \[Kappa]^4 (105 q2^4+800 q2^3 \[Omega]^2+3232 q2^2 \[Omega]^4+4736 q2 \[Omega]^6+3840 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(60 Z^5)-(mH^3 \[Pi] \[Kappa]^4 (15 q2^5+295 q2^4 \[Omega]^2+2152 q2^3 \[Omega]^4+7232 q2^2 \[Omega]^6+12416 q2 \[Omega]^8+11520 \[Omega]^10) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(60 Z^5))))+dot[k1,\[CurlyEpsilon]2] (dot[a,\[CurlyEpsilon]2] (((mH^3 \[Pi] \[Kappa]^4 (15 q2^4+115 q2^3 \[Omega]^2+492 q2^2 \[Omega]^4+48 q2 \[Omega]^6-1088 \[Omega]^8) dot[a,k1])/(30 Z^5)+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (5 q2^3 \[Omega]-60 q2^2 \[Omega]^3-48 q2 \[Omega]^5+64 \[Omega]^7) dot[a,k2])/(10 Z^5)) dot[k2,\[CurlyEpsilon]1]^2+(mH^3 \[Pi] q2 \[Kappa]^4 (-5 q2^4+10 q2^3 \[Omega]^2+120 q2^2 \[Omega]^4+672 q2 \[Omega]^6+640 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]1]^2)/(20 Z^5)+(mH^3 \[Pi] q2 \[Kappa]^4 (15 q2^4-50 q2^3 \[Omega]^2-184 q2^2 \[Omega]^4-32 q2 \[Omega]^6+1920 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]1]^2)/(60 Z^5)+dot[k2,\[CurlyEpsilon]1] ((mH^3 \[Pi] \[Kappa]^4 \[Omega] (195 q2^4+1520 q2^3 \[Omega]^2+6688 q2^2 \[Omega]^4+9728 q2 \[Omega]^6+3840 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]1])/(60 Z^5)-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (45 q2^4-280 q2^3 \[Omega]^2-512 q2^2 \[Omega]^4+128 q2 \[Omega]^6+3840 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]1])/(60 Z^5)))+dot[k2,\[CurlyEpsilon]1]^2 ((mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (45 q2^4+650 q2^3 \[Omega]^2+3912 q2^2 \[Omega]^4+12000 q2 \[Omega]^6+15488 \[Omega]^8) dot[a,a] dot[vH,\[CurlyEpsilon]2])/(15 Z^6)-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (25 q2^4+80 q2^3 \[Omega]^2+672 q2^2 \[Omega]^4+2304 q2 \[Omega]^6+7424 \[Omega]^8) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]2])/(10 Z^6)-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (15 q2^4+1400 q2^3 \[Omega]^2+7968 q2^2 \[Omega]^4+34176 q2 \[Omega]^6+33536 \[Omega]^8) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]2])/(30 Z^6)-(2 mH^3 \[Pi] \[Kappa]^4 \[Omega] (5 q2^4+30 q2^3 \[Omega]^2+240 q2^2 \[Omega]^4+608 q2 \[Omega]^6+1792 \[Omega]^8) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]2])/(5 Z^6))+dot[a,a] (-((mH^3 \[Pi] q2^2 \[Kappa]^4 \[Omega] (25 q2^4+360 q2^3 \[Omega]^2+2176 q2^2 \[Omega]^4+6784 q2 \[Omega]^6+8960 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(10 Z^6))+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (q2+4 \[Omega]^2)^2 (45 q2^3+440 q2^2 \[Omega]^2+1832 q2 \[Omega]^4+3360 \[Omega]^6) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(30 Z^6))+dot[a,k1]^2 ((4 mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (q2^4+7 q2^3 \[Omega]^2+40 q2^2 \[Omega]^4+112 q2 \[Omega]^6+256 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/Z^6-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (5 q2^5+130 q2^4 \[Omega]^2+1200 q2^3 \[Omega]^4+5568 q2^2 \[Omega]^6+15872 q2 \[Omega]^8+23040 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(10 Z^6))+dot[a,k1] dot[a,k2] ((mH^3 \[Pi] q2 \[Kappa]^4 (5 q2^5+50 q2^4 \[Omega]^2+1600 q2^3 \[Omega]^4+9856 q2^2 \[Omega]^6+33024 q2 \[Omega]^8+28160 \[Omega]^10) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(20 Z^6 \[Omega])-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (85 q2^5+1380 q2^4 \[Omega]^2+10144 q2^3 \[Omega]^4+42880 q2^2 \[Omega]^6+92416 q2 \[Omega]^8+66560 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(20 Z^6))+dot[a,k2]^2 ((mH^3 \[Pi] q2 \[Kappa]^4 (-5 q2^5+70 q2^4 \[Omega]^2+720 q2^3 \[Omega]^4+4352 q2^2 \[Omega]^6+12288 q2 \[Omega]^8+23040 \[Omega]^10) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(20 Z^6 \[Omega])-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (15 q2^5+640 q2^4 \[Omega]^2+7104 q2^3 \[Omega]^4+34560 q2^2 \[Omega]^6+92416 q2 \[Omega]^8+122880 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(60 Z^6))+dot[k2,\[CurlyEpsilon]1] (dot[a,a] (-((mH^3 \[Pi] q2 \[Kappa]^4 (45 q2^5+500 q2^4 \[Omega]^2+1752 q2^3 \[Omega]^4-1056 q2^2 \[Omega]^6-25216 q2 \[Omega]^8-53760 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(30 Z^6))+(mH^3 \[Pi] q2 \[Kappa]^4 (q2+4 \[Omega]^2)^2 (5 q2^3+50 q2^2 \[Omega]^2+244 q2 \[Omega]^4+528 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(10 Z^6))+dot[a,k1]^2 (-((mH^3 \[Pi] \[Kappa]^4 (-15 q2^5+10 q2^4 \[Omega]^2+240 q2^3 \[Omega]^4+3136 q2^2 \[Omega]^6+8704 q2 \[Omega]^8+23040 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(10 Z^6))-(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (15 q2^4+160 q2^3 \[Omega]^2+768 q2^2 \[Omega]^4+3328 q2 \[Omega]^6+7424 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(10 Z^6))+dot[a,k2]^2 (-((mH^3 \[Pi] \[Kappa]^4 (-15 q2^5+10 q2^4 \[Omega]^2+240 q2^3 \[Omega]^4+3136 q2^2 \[Omega]^6+8704 q2 \[Omega]^8+23040 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(10 Z^6))-(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (15 q2^4+160 q2^3 \[Omega]^2+768 q2^2 \[Omega]^4+3328 q2 \[Omega]^6+7424 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(10 Z^6))+dot[a,k1] dot[a,k2] (-((mH^3 \[Pi] \[Kappa]^4 (5 q2^5-160 q2^4 \[Omega]^2+288 q2^3 \[Omega]^4+3968 q2^2 \[Omega]^6+27904 q2 \[Omega]^8+30720 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(10 Z^6))-(mH^3 \[Pi] \[Kappa]^4 (15 q2^5+170 q2^4 \[Omega]^2+1776 q2^3 \[Omega]^4+13248 q2^2 \[Omega]^6+38912 q2 \[Omega]^8+29184 \[Omega]^10) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(30 Z^6))));


cBubble[2,0] = dot[a,\[CurlyEpsilon]2]^2 (-((mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (135 q2^3+1690 q2^2 \[Omega]^2+6604 q2 \[Omega]^4+9120 \[Omega]^6) dot[k2,\[CurlyEpsilon]1]^2)/(225 Z^4))+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (135 q2^3+1690 q2^2 \[Omega]^2+6604 q2 \[Omega]^4+9120 \[Omega]^6) dot[k2,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]1])/(225 Z^4)-(mH^3 \[Pi] q2^2 \[Kappa]^4 (135 q2^3+1690 q2^2 \[Omega]^2+6604 q2 \[Omega]^4+9120 \[Omega]^6) dot[vH,\[CurlyEpsilon]1]^2)/(900 Z^4))+dot[k1,\[CurlyEpsilon]2]^2 (((mH^3 \[Pi] \[Kappa]^4 (1125 q2^5+18900 q2^4 \[Omega]^2+117176 q2^3 \[Omega]^4+345888 q2^2 \[Omega]^6+517632 q2 \[Omega]^8+349184 \[Omega]^10) dot[a,a])/(900 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (365 q2^3-80 q2^2 \[Omega]^2+8976 q2 \[Omega]^4+13824 \[Omega]^6) dot[a,k1]^2)/(150 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (-175 q2^3+13512 q2^2 \[Omega]^2+29232 q2 \[Omega]^4+29696 \[Omega]^6) dot[a,k1] dot[a,k2])/(225 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (365 q2^3-80 q2^2 \[Omega]^2+8976 q2 \[Omega]^4+13824 \[Omega]^6) dot[a,k2]^2)/(150 Z^6)) dot[k2,\[CurlyEpsilon]1]^2-(mH^3 \[Pi] \[Kappa]^4 (425 q2^6+7680 q2^5 \[Omega]^2+55280 q2^4 \[Omega]^4+223744 q2^3 \[Omega]^6+550656 q2^2 \[Omega]^8+660480 q2 \[Omega]^10+122880 \[Omega]^12) dot[a,a] dot[vH,\[CurlyEpsilon]1]^2)/(600 Z^6)+(mH^3 \[Pi] \[Kappa]^4 (79 q2^5+600 q2^4 \[Omega]^2+5040 q2^3 \[Omega]^4+22400 q2^2 \[Omega]^6+101376 q2 \[Omega]^8+147456 \[Omega]^10) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]1]^2)/(120 Z^6)-(mH^3 \[Pi] \[Kappa]^4 (75 q2^5-190 q2^4 \[Omega]^2-3020 q2^3 \[Omega]^4-24816 q2^2 \[Omega]^6-35264 q2 \[Omega]^8+1280 \[Omega]^10) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]1]^2)/(75 Z^6)+(mH^3 \[Pi] \[Kappa]^4 (4275 q2^5+44200 q2^4 \[Omega]^2+236208 q2^3 \[Omega]^4+580608 q2^2 \[Omega]^6+1199104 q2 \[Omega]^8+1443840 \[Omega]^10) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]1]^2)/(1800 Z^6)+dot[k2,\[CurlyEpsilon]1] (-((mH^3 \[Pi] \[Kappa]^4 (1275 q2^6+21150 q2^5 \[Omega]^2+137560 q2^4 \[Omega]^4+504096 q2^3 \[Omega]^6+1180800 q2^2 \[Omega]^8+1414144 q2 \[Omega]^10+245760 \[Omega]^12) dot[a,a] dot[vH,\[CurlyEpsilon]1])/(1800 Z^6 \[Omega]))+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (-255 q2^4-1510 q2^3 \[Omega]^2-7680 q2^2 \[Omega]^4+7776 q2 \[Omega]^6+29184 \[Omega]^8) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]1])/(75 Z^6)-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (-1725 q2^4+1780 q2^3 \[Omega]^2-33408 q2^2 \[Omega]^4+43584 q2 \[Omega]^6+143104 \[Omega]^8) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]1])/(450 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (-725 q2^4-3920 q2^3 \[Omega]^2-15168 q2^2 \[Omega]^4+20864 q2 \[Omega]^6+73984 \[Omega]^8) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]1])/(150 Z^6)))+dot[a,\[CurlyEpsilon]1]^2 (-((mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (135 q2^3+1690 q2^2 \[Omega]^2+6604 q2 \[Omega]^4+9120 \[Omega]^6) dot[k1,\[CurlyEpsilon]2]^2)/(225 Z^4))-(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (135 q2^3+1690 q2^2 \[Omega]^2+6604 q2 \[Omega]^4+9120 \[Omega]^6) dot[k1,\[CurlyEpsilon]2] dot[vH,\[CurlyEpsilon]2])/(225 Z^4)-(mH^3 \[Pi] q2^2 \[Kappa]^4 (135 q2^3+1690 q2^2 \[Omega]^2+6604 q2 \[Omega]^4+9120 \[Omega]^6) dot[vH,\[CurlyEpsilon]2]^2)/(900 Z^4))+dot[k2,\[CurlyEpsilon]1]^2 (-((mH^3 \[Pi] \[Kappa]^4 (425 q2^6+7680 q2^5 \[Omega]^2+55280 q2^4 \[Omega]^4+223744 q2^3 \[Omega]^6+550656 q2^2 \[Omega]^8+660480 q2 \[Omega]^10+122880 \[Omega]^12) dot[a,a] dot[vH,\[CurlyEpsilon]2]^2)/(600 Z^6))+(mH^3 \[Pi] \[Kappa]^4 (4275 q2^5+44200 q2^4 \[Omega]^2+236208 q2^3 \[Omega]^4+580608 q2^2 \[Omega]^6+1199104 q2 \[Omega]^8+1443840 \[Omega]^10) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(1800 Z^6)-(mH^3 \[Pi] \[Kappa]^4 (75 q2^5-190 q2^4 \[Omega]^2-3020 q2^3 \[Omega]^4-24816 q2^2 \[Omega]^6-35264 q2 \[Omega]^8+1280 \[Omega]^10) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]2]^2)/(75 Z^6)+(mH^3 \[Pi] \[Kappa]^4 (79 q2^5+600 q2^4 \[Omega]^2+5040 q2^3 \[Omega]^4+22400 q2^2 \[Omega]^6+101376 q2 \[Omega]^8+147456 \[Omega]^10) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]2]^2)/(120 Z^6))+dot[a,k1]^2 ((mH^3 \[Pi] q2^2 \[Kappa]^4 (79 q2^5+600 q2^4 \[Omega]^2+5040 q2^3 \[Omega]^4+22400 q2^2 \[Omega]^6+101376 q2 \[Omega]^8+147456 \[Omega]^10) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(480 Z^6 \[Omega]^2)-(mH^3 \[Pi] q2 \[Kappa]^4 (145 q2^5+2385 q2^4 \[Omega]^2+16580 q2^3 \[Omega]^4+71744 q2^2 \[Omega]^6+187456 q2 \[Omega]^8+200960 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(150 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2+4 \[Omega]^2)^2 (255 q2^3+3070 q2^2 \[Omega]^2+14392 q2 \[Omega]^4+22560 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(450 Z^6))+dot[a,k2]^2 ((mH^3 \[Pi] q2^2 \[Kappa]^4 (79 q2^5+600 q2^4 \[Omega]^2+5040 q2^3 \[Omega]^4+22400 q2^2 \[Omega]^6+101376 q2 \[Omega]^8+147456 \[Omega]^10) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(480 Z^6 \[Omega]^2)-(mH^3 \[Pi] q2 \[Kappa]^4 (145 q2^5+2385 q2^4 \[Omega]^2+16580 q2^3 \[Omega]^4+71744 q2^2 \[Omega]^6+187456 q2 \[Omega]^8+200960 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(150 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (q2+4 \[Omega]^2)^2 (255 q2^3+3070 q2^2 \[Omega]^2+14392 q2 \[Omega]^4+22560 \[Omega]^6) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(450 Z^6))+dot[a,a] (-((mH^3 \[Pi] q2^2 \[Kappa]^4 (425 q2^6+7680 q2^5 \[Omega]^2+55280 q2^4 \[Omega]^4+223744 q2^3 \[Omega]^6+550656 q2^2 \[Omega]^8+660480 q2 \[Omega]^10+122880 \[Omega]^12) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(2400 Z^6 \[Omega]^2))+(mH^3 \[Pi] q2 \[Kappa]^4 (q2+4 \[Omega]^2)^2 (1275 q2^5+16050 q2^4 \[Omega]^2+80920 q2^3 \[Omega]^4+263296 q2^2 \[Omega]^6+464640 q2 \[Omega]^8+92160 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(7200 Z^6 \[Omega]^2)-(mH^3 \[Pi] \[Kappa]^4 (q2+4 \[Omega]^2)^3 (75 q2^4+1500 q2^3 \[Omega]^2+11632 q2^2 \[Omega]^4+28560 q2 \[Omega]^6+5760 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(1800 Z^6))+dot[a,k1] dot[a,k2] ((mH^3 \[Pi] q2 \[Kappa]^4 (425 q2^6+11040 q2^5 \[Omega]^2+75760 q2^4 \[Omega]^4+297088 q2^3 \[Omega]^6+440832 q2^2 \[Omega]^8+245760 q2 \[Omega]^10+122880 \[Omega]^12) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2]^2)/(1200 Z^6 \[Omega]^2)-(mH^3 \[Pi] \[Kappa]^4 (1275 q2^7+20700 q2^6 \[Omega]^2+152000 q2^5 \[Omega]^4+727872 q2^4 \[Omega]^6+2041344 q2^3 \[Omega]^8+2438144 q2^2 \[Omega]^10+921600 q2 \[Omega]^12+737280 \[Omega]^14) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(3600 Z^6 \[Omega]^2)+(mH^3 \[Pi] \[Kappa]^4 (q2+4 \[Omega]^2)^2 (75 q2^4+1200 q2^3 \[Omega]^2+11104 q2^2 \[Omega]^4+41728 q2 \[Omega]^6+55680 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2]^2)/(900 Z^6))+dot[k2,\[CurlyEpsilon]1] (dot[a,a] ((mH^3 \[Pi] q2 \[Kappa]^4 (425 q2^6+7680 q2^5 \[Omega]^2+55280 q2^4 \[Omega]^4+223744 q2^3 \[Omega]^6+550656 q2^2 \[Omega]^8+660480 q2 \[Omega]^10+122880 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(600 Z^6 \[Omega])-(mH^3 \[Pi] \[Kappa]^4 (q2+4 \[Omega]^2)^2 (1275 q2^5+16050 q2^4 \[Omega]^2+80920 q2^3 \[Omega]^4+263296 q2^2 \[Omega]^6+464640 q2 \[Omega]^8+92160 \[Omega]^10) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(3600 Z^6 \[Omega]))+dot[a,k2]^2 (-((mH^3 \[Pi] q2 \[Kappa]^4 (79 q2^5+600 q2^4 \[Omega]^2+5040 q2^3 \[Omega]^4+22400 q2^2 \[Omega]^6+101376 q2 \[Omega]^8+147456 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(120 Z^6 \[Omega]))+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (145 q2^5+2385 q2^4 \[Omega]^2+16580 q2^3 \[Omega]^4+71744 q2^2 \[Omega]^6+187456 q2 \[Omega]^8+200960 \[Omega]^10) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(75 Z^6))+dot[a,k1]^2 (-((mH^3 \[Pi] q2 \[Kappa]^4 (545 q2^5+6280 q2^4 \[Omega]^2+40840 q2^3 \[Omega]^4+135712 q2^2 \[Omega]^6+345728 q2 \[Omega]^8+401920 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(300 Z^6 \[Omega]))+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (525 q2^5+8110 q2^4 \[Omega]^2+47676 q2^3 \[Omega]^4+160800 q2^2 \[Omega]^6+355264 q2 \[Omega]^8+360960 \[Omega]^10) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(225 Z^6))+dot[a,k1] dot[a,k2] (-((mH^3 \[Pi] \[Kappa]^4 (125 q2^6+11800 q2^5 \[Omega]^2+87840 q2^4 \[Omega]^4+396352 q2^3 \[Omega]^6+581888 q2^2 \[Omega]^8+240640 q2 \[Omega]^10+122880 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(600 Z^6 \[Omega]))+(mH^3 \[Pi] \[Kappa]^4 (425 q2^6+6600 q2^5 \[Omega]^2+46680 q2^4 \[Omega]^4+233728 q2^3 \[Omega]^6+748800 q2^2 \[Omega]^8+1134592 q2 \[Omega]^10+583680 \[Omega]^12) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(600 Z^6 \[Omega])))+dot[a,\[CurlyEpsilon]2] (dot[k2,\[CurlyEpsilon]1]^2 (-((mH^3 \[Pi] \[Kappa]^4 (1275 q2^5+14850 q2^4 \[Omega]^2+75080 q2^3 \[Omega]^4+189088 q2^2 \[Omega]^6+386048 q2 \[Omega]^8+453120 \[Omega]^10) dot[a,k1] dot[vH,\[CurlyEpsilon]2])/(1800 Z^5 \[Omega]))-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (695 q2^4+6780 q2^3 \[Omega]^2+29360 q2^2 \[Omega]^4+41984 q2 \[Omega]^6+16640 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]2])/(300 Z^5))+dot[a,k2] (-((mH^3 \[Pi] q2^2 \[Kappa]^4 (695 q2^4+6780 q2^3 \[Omega]^2+29360 q2^2 \[Omega]^4+41984 q2 \[Omega]^6+16640 \[Omega]^8) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(1200 Z^5 \[Omega]))+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (90 q2^4+595 q2^3 \[Omega]^2-4444 q2^2 \[Omega]^4-36656 q2 \[Omega]^6-60480 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(450 Z^5))+dot[a,k1] ((mH^3 \[Pi] q2 \[Kappa]^4 (725 q2^5+7380 q2^4 \[Omega]^2+34160 q2^3 \[Omega]^4+61184 q2^2 \[Omega]^6+55040 q2 \[Omega]^8+30720 \[Omega]^10) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(1200 Z^5 \[Omega])+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (-225 q2^5-2090 q2^4 \[Omega]^2+1688 q2^3 \[Omega]^4+44512 q2^2 \[Omega]^6+63360 q2 \[Omega]^8-46080 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(900 Z^5))+dot[k2,\[CurlyEpsilon]1] (dot[a,k2] ((mH^3 \[Pi] q2 \[Kappa]^4 (695 q2^4+6780 q2^3 \[Omega]^2+29360 q2^2 \[Omega]^4+41984 q2 \[Omega]^6+16640 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(300 Z^5)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (-90 q2^4-595 q2^3 \[Omega]^2+4444 q2^2 \[Omega]^4+36656 q2 \[Omega]^6+60480 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(225 Z^5))+dot[a,k1] ((mH^3 \[Pi] \[Kappa]^4 (1275 q2^6+10500 q2^5 \[Omega]^2+30800 q2^4 \[Omega]^4-15872 q2^3 \[Omega]^6+18944 q2^2 \[Omega]^8+122880 q2 \[Omega]^10-184320 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(3600 Z^5 \[Omega]^2)-(mH^3 \[Pi] \[Kappa]^4 (75 q2^5+850 q2^4 \[Omega]^2+4492 q2^3 \[Omega]^4+32912 q2^2 \[Omega]^6+151616 q2 \[Omega]^8+226560 \[Omega]^10) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(900 Z^5))))+dot[a,\[CurlyEpsilon]1] (dot[k1,\[CurlyEpsilon]2]^2 (((mH^3 \[Pi] \[Kappa]^4 \[Omega] (-430 q2^3 \[Omega]-80 q2^2 \[Omega]^3+704 q2 \[Omega]^5+7808 \[Omega]^7) dot[a,k1])/(300 Z^5)-(mH^3 \[Pi] \[Kappa]^4 (1125 q2^4+13150 q2^3 \[Omega]^2+66096 q2^2 \[Omega]^4+123264 q2 \[Omega]^6+82816 \[Omega]^8) dot[a,k2])/(900 Z^5)) dot[k2,\[CurlyEpsilon]1]+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (695 q2^4+6780 q2^3 \[Omega]^2+29360 q2^2 \[Omega]^4+41984 q2 \[Omega]^6+16640 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]1])/(300 Z^5)+(mH^3 \[Pi] \[Kappa]^4 (1275 q2^5+14850 q2^4 \[Omega]^2+75080 q2^3 \[Omega]^4+189088 q2^2 \[Omega]^6+386048 q2 \[Omega]^8+453120 \[Omega]^10) dot[a,k2] dot[vH,\[CurlyEpsilon]1])/(1800 Z^5 \[Omega]))+dot[k2,\[CurlyEpsilon]1] ((mH^3 \[Pi] q2 \[Kappa]^4 (-1005 q2^4-2500 q2^3 \[Omega]^2+18832 q2^2 \[Omega]^4+158336 q2 \[Omega]^6+241920 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]2]^2)/(1800 Z^5)+(mH^3 \[Pi] \[Kappa]^4 (725 q2^5+7380 q2^4 \[Omega]^2+34160 q2^3 \[Omega]^4+61184 q2^2 \[Omega]^6+55040 q2 \[Omega]^8+30720 \[Omega]^10) dot[a,k2] dot[vH,\[CurlyEpsilon]2]^2)/(600 Z^5))+dot[a,\[CurlyEpsilon]2] ((mH^3 \[Pi] \[Kappa]^4 (1275 q2^5+14100 q2^4 \[Omega]^2+62960 q2^3 \[Omega]^4+142208 q2^2 \[Omega]^6+184320 q2 \[Omega]^8+46080 \[Omega]^10) dot[k2,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(3600 Z^4 \[Omega])-(mH^3 \[Pi] q2 \[Kappa]^4 (1275 q2^5+14100 q2^4 \[Omega]^2+62960 q2^3 \[Omega]^4+142208 q2^2 \[Omega]^6+184320 q2 \[Omega]^8+46080 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(7200 Z^4 \[Omega]^2)+(mH^3 \[Pi] \[Kappa]^4 (75 q2^5+1000 q2^4 \[Omega]^2+4672 q2^3 \[Omega]^4+10848 q2^2 \[Omega]^6+19200 q2 \[Omega]^8+23040 \[Omega]^10) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(1800 Z^4))+dot[a,k1] ((mH^3 \[Pi] q2^2 \[Kappa]^4 (695 q2^4+6780 q2^3 \[Omega]^2+29360 q2^2 \[Omega]^4+41984 q2 \[Omega]^6+16640 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(1200 Z^5 \[Omega])+(mH^3 \[Pi] q2 \[Kappa]^4 \[Omega] (-90 q2^4-595 q2^3 \[Omega]^2+4444 q2^2 \[Omega]^4+36656 q2 \[Omega]^6+60480 \[Omega]^8) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(450 Z^5))+dot[a,k2] (-((mH^3 \[Pi] q2 \[Kappa]^4 (725 q2^5+7380 q2^4 \[Omega]^2+34160 q2^3 \[Omega]^4+61184 q2^2 \[Omega]^6+55040 q2 \[Omega]^8+30720 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2]^2)/(1200 Z^5 \[Omega]))+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (225 q2^5+2090 q2^4 \[Omega]^2-1688 q2^3 \[Omega]^4-44512 q2^2 \[Omega]^6-63360 q2 \[Omega]^8+46080 \[Omega]^10) dot[vH,\[CurlyEpsilon]2] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(900 Z^5))+dot[k1,\[CurlyEpsilon]2] (dot[a,\[CurlyEpsilon]2] ((mH^3 \[Pi] \[Kappa]^4 (1125 q2^4+12100 q2^3 \[Omega]^2+53616 q2^2 \[Omega]^4+120512 q2 \[Omega]^6+145920 \[Omega]^8) dot[k2,\[CurlyEpsilon]1])/(1800 Z^4)-(mH^3 \[Pi] \[Kappa]^4 (1275 q2^5+14100 q2^4 \[Omega]^2+62960 q2^3 \[Omega]^4+142208 q2^2 \[Omega]^6+184320 q2 \[Omega]^8+46080 \[Omega]^10) dot[vH,\[CurlyEpsilon]1])/(3600 Z^4 \[Omega]))+dot[k2,\[CurlyEpsilon]1] ((mH^3 \[Pi] \[Kappa]^4 \[Omega] (-825 q2^4-1310 q2^3 \[Omega]^2+9944 q2^2 \[Omega]^4+85024 q2 \[Omega]^6+120960 \[Omega]^8) dot[a,k1] dot[vH,\[CurlyEpsilon]2])/(450 Z^5)+(mH^3 \[Pi] \[Kappa]^4 (-1275 q2^5-11400 q2^4 \[Omega]^2-39160 q2^3 \[Omega]^4+22624 q2^2 \[Omega]^6+159104 q2 \[Omega]^8+130560 \[Omega]^10) dot[a,k2] dot[vH,\[CurlyEpsilon]2])/(1800 Z^5 \[Omega]))+dot[a,k1] ((mH^3 \[Pi] q2 \[Kappa]^4 (695 q2^4+6780 q2^3 \[Omega]^2+29360 q2^2 \[Omega]^4+41984 q2 \[Omega]^6+16640 \[Omega]^8) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(300 Z^5)+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (-90 q2^4-595 q2^3 \[Omega]^2+4444 q2^2 \[Omega]^4+36656 q2 \[Omega]^6+60480 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(225 Z^5))+dot[a,k2] ((mH^3 \[Pi] \[Kappa]^4 (1275 q2^6+10500 q2^5 \[Omega]^2+30800 q2^4 \[Omega]^4-15872 q2^3 \[Omega]^6+18944 q2^2 \[Omega]^8+122880 q2 \[Omega]^10-184320 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(3600 Z^5 \[Omega]^2)-(mH^3 \[Pi] \[Kappa]^4 (75 q2^5+850 q2^4 \[Omega]^2+4492 q2^3 \[Omega]^4+32912 q2^2 \[Omega]^6+151616 q2 \[Omega]^8+226560 \[Omega]^10) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(900 Z^5))))+dot[k1,\[CurlyEpsilon]2] (dot[a,\[CurlyEpsilon]2] ((-((mH^3 \[Pi] \[Kappa]^4 (1125 q2^4+13150 q2^3 \[Omega]^2+66096 q2^2 \[Omega]^4+123264 q2 \[Omega]^6+82816 \[Omega]^8) dot[a,k1])/(900 Z^5))+(mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (-215 q2^3-40 q2^2 \[Omega]^2+352 q2 \[Omega]^4+3904 \[Omega]^6) dot[a,k2])/(150 Z^5)) dot[k2,\[CurlyEpsilon]1]^2+(mH^3 \[Pi] \[Kappa]^4 (725 q2^5+7380 q2^4 \[Omega]^2+34160 q2^3 \[Omega]^4+61184 q2^2 \[Omega]^6+55040 q2 \[Omega]^8+30720 \[Omega]^10) dot[a,k1] dot[vH,\[CurlyEpsilon]1]^2)/(600 Z^5)-(mH^3 \[Pi] q2 \[Kappa]^4 (1005 q2^4+2500 q2^3 \[Omega]^2-18832 q2^2 \[Omega]^4-158336 q2 \[Omega]^6-241920 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]1]^2)/(1800 Z^5)+dot[k2,\[CurlyEpsilon]1] ((mH^3 \[Pi] \[Kappa]^4 (1275 q2^5+11400 q2^4 \[Omega]^2+39160 q2^3 \[Omega]^4-22624 q2^2 \[Omega]^6-159104 q2 \[Omega]^8-130560 \[Omega]^10) dot[a,k1] dot[vH,\[CurlyEpsilon]1])/(1800 Z^5 \[Omega])-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (-825 q2^4-1310 q2^3 \[Omega]^2+9944 q2^2 \[Omega]^4+85024 q2 \[Omega]^6+120960 \[Omega]^8) dot[a,k2] dot[vH,\[CurlyEpsilon]1])/(450 Z^5)))+dot[k2,\[CurlyEpsilon]1]^2 ((mH^3 \[Pi] \[Kappa]^4 (1275 q2^6+21150 q2^5 \[Omega]^2+137560 q2^4 \[Omega]^4+504096 q2^3 \[Omega]^6+1180800 q2^2 \[Omega]^8+1414144 q2 \[Omega]^10+245760 \[Omega]^12) dot[a,a] dot[vH,\[CurlyEpsilon]2])/(1800 Z^6 \[Omega])-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (-725 q2^4-3920 q2^3 \[Omega]^2-15168 q2^2 \[Omega]^4+20864 q2 \[Omega]^6+73984 \[Omega]^8) dot[a,k1]^2 dot[vH,\[CurlyEpsilon]2])/(150 Z^6)+(mH^3 \[Pi] \[Kappa]^4 \[Omega] (-1725 q2^4+1780 q2^3 \[Omega]^2-33408 q2^2 \[Omega]^4+43584 q2 \[Omega]^6+143104 \[Omega]^8) dot[a,k1] dot[a,k2] dot[vH,\[CurlyEpsilon]2])/(450 Z^6)-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (-255 q2^4-1510 q2^3 \[Omega]^2-7680 q2^2 \[Omega]^4+7776 q2 \[Omega]^6+29184 \[Omega]^8) dot[a,k2]^2 dot[vH,\[CurlyEpsilon]2])/(75 Z^6))+dot[a,a] (-((mH^3 \[Pi] q2 \[Kappa]^4 (425 q2^6+7680 q2^5 \[Omega]^2+55280 q2^4 \[Omega]^4+223744 q2^3 \[Omega]^6+550656 q2^2 \[Omega]^8+660480 q2 \[Omega]^10+122880 \[Omega]^12) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(600 Z^6 \[Omega]))+(mH^3 \[Pi] \[Kappa]^4 (q2+4 \[Omega]^2)^2 (1275 q2^5+16050 q2^4 \[Omega]^2+80920 q2^3 \[Omega]^4+263296 q2^2 \[Omega]^6+464640 q2 \[Omega]^8+92160 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(3600 Z^6 \[Omega]))+dot[a,k1]^2 ((mH^3 \[Pi] q2 \[Kappa]^4 (79 q2^5+600 q2^4 \[Omega]^2+5040 q2^3 \[Omega]^4+22400 q2^2 \[Omega]^6+101376 q2 \[Omega]^8+147456 \[Omega]^10) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(120 Z^6 \[Omega])-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (145 q2^5+2385 q2^4 \[Omega]^2+16580 q2^3 \[Omega]^4+71744 q2^2 \[Omega]^6+187456 q2 \[Omega]^8+200960 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(75 Z^6))+dot[a,k2]^2 ((mH^3 \[Pi] q2 \[Kappa]^4 (545 q2^5+6280 q2^4 \[Omega]^2+40840 q2^3 \[Omega]^4+135712 q2^2 \[Omega]^6+345728 q2 \[Omega]^8+401920 \[Omega]^10) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(300 Z^6 \[Omega])-(mH^3 \[Pi] \[Kappa]^4 \[Omega] (525 q2^5+8110 q2^4 \[Omega]^2+47676 q2^3 \[Omega]^4+160800 q2^2 \[Omega]^6+355264 q2 \[Omega]^8+360960 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(225 Z^6))+dot[a,k1] dot[a,k2] ((mH^3 \[Pi] \[Kappa]^4 (125 q2^6+11800 q2^5 \[Omega]^2+87840 q2^4 \[Omega]^4+396352 q2^3 \[Omega]^6+581888 q2^2 \[Omega]^8+240640 q2 \[Omega]^10+122880 \[Omega]^12) dot[vH,\[CurlyEpsilon]1]^2 dot[vH,\[CurlyEpsilon]2])/(600 Z^6 \[Omega])-(mH^3 \[Pi] \[Kappa]^4 (425 q2^6+6600 q2^5 \[Omega]^2+46680 q2^4 \[Omega]^4+233728 q2^3 \[Omega]^6+748800 q2^2 \[Omega]^8+1134592 q2 \[Omega]^10+583680 \[Omega]^12) dot[vH,\[CurlyEpsilon]1] dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(600 Z^6 \[Omega]))+dot[k2,\[CurlyEpsilon]1] (dot[a,a] ((mH^3 \[Pi] \[Kappa]^4 (-1275 q2^7-16050 q2^6 \[Omega]^2-45400 q2^5 \[Omega]^4+159264 q2^4 \[Omega]^6+1504128 q2^3 \[Omega]^8+5193728 q2^2 \[Omega]^10+7680000 q2 \[Omega]^12+1474560 \[Omega]^14) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(3600 Z^6 \[Omega]^2)-(mH^3 \[Pi] \[Kappa]^4 (q2+4 \[Omega]^2)^2 (325 q2^4+2950 q2^3 \[Omega]^2+3464 q2^2 \[Omega]^4-12352 q2 \[Omega]^6-5120 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(600 Z^6))+dot[a,k1]^2 (-((mH^3 \[Pi] \[Kappa]^4 (400 q2^5+3895 q2^4 \[Omega]^2+24260 q2^3 \[Omega]^4+63968 q2^2 \[Omega]^6+158272 q2 \[Omega]^8+200960 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(75 Z^6))-(4 mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (-45 q2^4-500 q2^3 \[Omega]^2-774 q2^2 \[Omega]^4+4336 q2 \[Omega]^6+9248 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(75 Z^6))+dot[a,k2]^2 (-((mH^3 \[Pi] \[Kappa]^4 (400 q2^5+3895 q2^4 \[Omega]^2+24260 q2^3 \[Omega]^4+63968 q2^2 \[Omega]^6+158272 q2 \[Omega]^8+200960 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(75 Z^6))-(4 mH^3 \[Pi] \[Kappa]^4 \[Omega]^2 (-45 q2^4-500 q2^3 \[Omega]^2-774 q2^2 \[Omega]^4+4336 q2 \[Omega]^6+9248 \[Omega]^8) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(75 Z^6))+dot[a,k1] dot[a,k2] (-((2 mH^3 \[Pi] \[Kappa]^4 (-75 q2^5+1300 q2^4 \[Omega]^2+9032 q2^3 \[Omega]^4+55632 q2^2 \[Omega]^6+98816 q2 \[Omega]^8+47360 \[Omega]^10) dot[vH,\[CurlyEpsilon]1] dot[vH,\[CurlyEpsilon]2])/(75 Z^6))+(mH^3 \[Pi] \[Kappa]^4 (1125 q2^5+14900 q2^4 \[Omega]^2+68208 q2^3 \[Omega]^4+203904 q2^2 \[Omega]^6+544256 q2 \[Omega]^8+617472 \[Omega]^10) dot[\[CurlyEpsilon]1,\[CurlyEpsilon]2])/(900 Z^6))));

